Mellin amplitudes for 1$d$ CFT

We define a Mellin amplitude for CFT$_1$ four-point functions. Its analytical properties are inferred from physical requirements on the correlator. We discuss the analytic continuation that is necessary for a fully nonperturbative definition of the Mellin transform. The resulting bounded, meromorphic function of a single complex variable is used to derive an infinite set of nonperturbative sum rules for CFT data of exchanged operators, which we test on known examples. We then consider the perturbative setup produced by quartic interactions with an arbitrary number of derivatives in a bulk AdS$_2$ field theory. With our formalism, we obtain a closed-form expression for the Mellin transform of tree-level contact interactions and for the first correction to the scaling dimension of "two-particle" operators exchanged in the generalized free field theory correlator.

==> FindpolynomialL.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    430752,      10472]
NotebookOptionsPosition[    425022,      10368]
NotebookOutlinePosition[    425358,      10383]
CellTagsIndexPosition[    425315,      10380]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Finding the Polynomial part of the anomalous dimension ", "Title",
 CellChangeTimes->{{3.83033234643286*^9, 3.830332349872674*^9}, {
  3.8303338944380417`*^9, 
  3.830333916319377*^9}},ExpressionUUID->"df867a95-d00b-4891-a8b7-\
80625e035510"],

Cell["\<\
This notebook systemizes the process of evaluating the polynomial part of the \
anomalous dimension as described in equations 5.42 and 5.44, respectively. To \
recover the full anomalous dimension, one must multiply the polynomial by the \
appropriate prefactor. 

\
\>", "Text",
 CellChangeTimes->{{3.830334114442585*^9, 3.830334118685248*^9}, {
   3.8304155514231033`*^9, 3.830415569592299*^9}, {3.8304156357962713`*^9, 
   3.8304156552791653`*^9}, {3.830416045368121*^9, 3.830416051321072*^9}, {
   3.830416563703081*^9, 3.830416590358562*^9}, {3.8304167018664703`*^9, 
   3.8304167708896723`*^9}, {3.830416966694071*^9, 3.830416978134719*^9}, {
   3.830418375626026*^9, 3.830418376089862*^9}, {3.8305894139438*^9, 
   3.8305894141858463`*^9}, 3.830589486861567*^9, {3.83155030301339*^9, 
   3.831550339350741*^9}},ExpressionUUID->"08cf61e9-f3cd-4bfa-8f13-\
bb1d4fbd7dd0"],

Cell[CellGroupData[{

Cell["Generic polynomial term", "Section",
 CellChangeTimes->{{3.830589461568129*^9, 3.830589480959692*^9}, {
  3.830589517324211*^9, 
  3.8305895174793386`*^9}},ExpressionUUID->"bcf62e0f-2468-47e5-8fae-\
9572b9bc0ed2"],

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{
   RowBox[{"In", " ", "our", " ", "basis"}], ",", " ", 
   RowBox[{"(", 
    RowBox[{"which", " ", "selects", " ", 
     FormBox[
      RowBox[{
       SubscriptBox["a", "l"], " ", "=", " ", 
       RowBox[{
        SubscriptBox["\[Delta]", 
         RowBox[{"l", ",", "L"}]], " ", "in", " ", "equation", " ", "5.15"}]}],
      TraditionalForm]}], ")"}], ",", " ", 
   RowBox[{
   "the", " ", "polynomial", " ", "part", " ", "is", " ", "given", " ", 
    RowBox[{"by", ":"}]}]}]}]], "Text",
 CellChangeTimes->{{3.830589488116634*^9, 
  3.8305894934742193`*^9}},ExpressionUUID->"2476f76e-9612-4c9b-853f-\
1856c61993f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindPolynomial", "[", 
   RowBox[{"L_", ",", "\[CapitalDelta]_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "resL", ",", "TableAnsatz", " ", ",", "a", ",", "nt1", ",", 
      "\[CapitalDelta]t1"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"resL", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "k"], 
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"2", "L"}], "+", "1"}], "]"}], 
               RowBox[{
                RowBox[{"Gamma", "[", 
                 RowBox[{"k", "+", "1"}], "]"}], 
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  RowBox[{"2", "L"}], "-", "k", "+", "1"}], "]"}]}]], "+", 
              RowBox[{"KroneckerDelta", "[", 
               RowBox[{"k", ",", "0"}], "]"}], "+", 
              RowBox[{"KroneckerDelta", "[", 
               RowBox[{"k", ",", 
                RowBox[{"2", "L"}]}], "]"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pochhammer", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "nt"}], "+", 
                   RowBox[{"4", " ", "\[CapitalDelta]t"}]}], ",", "p"}], 
                 "]"}], 
                RowBox[{"Pochhammer", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], "nt"}], ",", "p"}], "]"}], 
                RowBox[{"Pochhammer", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "p"}], "+", 
                   RowBox[{"2", "L"}], "-", "k"}], ",", "l"}], "]"}], 
                RowBox[{"Pochhammer", "[", 
                 RowBox[{
                  RowBox[{"1", "-", "\[CapitalDelta]t", "-", "L"}], ",", 
                  "l"}], "]"}], 
                RowBox[{"Pochhammer", "[", 
                 RowBox[{
                  FractionBox["1", "2"], ",", "l"}], "]"}], 
                RowBox[{"Pochhammer", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"2", "\[CapitalDelta]t"}], "+", "p", "+", "k"}], 
                  ",", "l"}], "]"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"l", "!"}], 
                SuperscriptBox[
                 RowBox[{"Pochhammer", "[", 
                  RowBox[{
                   RowBox[{"2", "\[CapitalDelta]t"}], ",", "p"}], "]"}], "2"], 
                SuperscriptBox[
                 RowBox[{"Pochhammer", "[", 
                  RowBox[{"1", ",", "l"}], "]"}], "2"], 
                RowBox[{"Pochhammer", "[", 
                 RowBox[{
                  RowBox[{
                   FractionBox["1", "2"], "+", "\[CapitalDelta]t", "+", "L"}],
                   ",", "l"}], "]"}]}], ")"}]}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", 
             RowBox[{"2", "L"}]}], "}"}], " ", ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", "0", ",", 
             RowBox[{"2", "nt"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "0", ",", 
             RowBox[{"k", "+", "p", "-", 
              RowBox[{"2", "L"}]}]}], "}"}]}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "\[CapitalDelta]t"}]}]], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["1", "2"], "+", "nt"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{"2", "\[CapitalDelta]t"}], "]"}], "2"], 
             RowBox[{"Gamma", "[", 
              RowBox[{"\[CapitalDelta]t", "+", 
               FractionBox["1", "2"], "+", "L"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"nt", "+", "\[CapitalDelta]t"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"nt", "+", "\[CapitalDelta]t", "-", "L"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], "+", "nt", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]t"}]}], "]"}]}], ")"}], "/", 
           
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "+", "nt"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{"\[CapitalDelta]t", "+", "L"}], "]"}], "3"], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["1", "2"], "+", "nt", "+", "\[CapitalDelta]t"}], 
              "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["1", "2"], "+", "nt", "+", "\[CapitalDelta]t", "+",
                "L"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], "+", 
               RowBox[{"2", " ", "\[CapitalDelta]t"}], "+", 
               RowBox[{"2", "L"}]}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"nt", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]t"}]}], "]"}]}], ")"}]}], 
          ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalDelta]t", ",", "1", ",", 
          RowBox[{
           RowBox[{"6", "L"}], "+", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"nt", ",", "1", ",", 
          RowBox[{
           RowBox[{"6", "L"}], "+", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"ResL", " ", "implements", " ", "the", " ", "equation", " ", 
       RowBox[{"(", "5.13", ")"}], " ", "to", " ", "find", " ", "the", " ", 
       "polynomial", " ", "part", " ", "of", " ", "the", " ", "anomalous", 
       " ", "dimension", " ", "by", " ", "dividing", " ", "it", " ", "by", 
       " ", "an", " ", "overall", " ", "prefactor"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"TableAnsatz", " ", "=", " ", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"k", ",", "l"}], "]"}], " ", 
            SuperscriptBox["nt", "k"], 
            SuperscriptBox["\[CapitalDelta]t", "l"]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", 
             RowBox[{"6", "L"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "0", ",", 
             RowBox[{"6", "L"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[CapitalDelta]t", ",", "1", ",", 
           RowBox[{
            RowBox[{"6", "L"}], "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nt", ",", "1", ",", 
           RowBox[{
            RowBox[{"6", "L"}], "+", "1"}]}], "}"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"k", ",", "l"}], "]"}], " ", 
           SuperscriptBox["nt1", "k"], 
           SuperscriptBox["\[CapitalDelta]t1", "l"]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", 
            RowBox[{"6", "L"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "0", ",", 
            RowBox[{"6", "L"}]}], "}"}]}], "]"}], "/.", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", "resL", "]"}], "\[Equal]", "TableAnsatz"}],
           " ", "]"}], "]"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"nt1", "\[Rule]", " ", "n"}], ",", 
        RowBox[{"\[CapitalDelta]t1", "\[Rule]", " ", "\[CapitalDelta]"}]}], 
       "}"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "TableAnsatz", " ", "simplifies", " ", "the", " ", "expression", " ", 
     "of", " ", "ResL", " ", "by", " ", "comparing", " ", "a", " ", "generic",
      " ", "Polynomial", " ", "of", " ", "the", " ", "same", " ", "order", 
     " ", "in", " ", "n", " ", "and", " ", "\[CapitalDelta]", " ", "to", " ", 
     "resL", " ", "for", " ", "a", " ", "sufficient", " ", "number", " ", 
     "of", " ", "points", " ", 
     RowBox[{"(", 
      RowBox[{"nt", ",", "\[CapitalDelta]t"}], ")"}]}], "*)"}], 
   "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQva9DZdn8zjeOfTc2rAHRBcaWO0B06S07MJ2g4HAA
RN95cfAYiLZK67wEoiWPvwHT/SvyboPoT47c90G0XJfKUxD9W/HdGxA91fLx
BxBdKFv3DUQ/OfXwD4ie+J+NdwGQnjcrURxEv4m1lQLRdZI7VEC0gO9bAxB9
INXdDET72gXYgWhzyQw3EG3TOs8TRPf3cAWD6EtXjsaB6KU2YaUg2lLTvgxE
m7Qpd4FojgKFHhCtLPhhEoiO2v9iKoietUFmG4hurTy6HUTf5vievRBIJ6Va
5YFoO668Z4uB9DvXr89BtOTnxI7jQHqL708wfax7cspnIG1kpJsGos3SDmWD
6GXxaW0g+lfYkq0gOsnnGpgGAAC0y1Y=
  
  "],ExpressionUUID->"a6fe4720-39ef-456f-81dc-40a40b6e3127"],

Cell["\<\
The full anomalous dimension is found by multiplying this by a prefactor\
\>", "Text",
 CellChangeTimes->{{3.830416983194306*^9, 3.830417000740905*^9}, 
   3.83042259215511*^9},ExpressionUUID->"dda0452a-7274-4cd8-b9b2-\
ab111a9f2adb"],

Cell[BoxData[
 RowBox[{"Prefactor1", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", 
         SubscriptBox["\[CapitalDelta]", "\[Phi]"]}]}]], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "n"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"2", 
         SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], "]"}], "2"], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        SubscriptBox["\[CapitalDelta]", "\[Phi]"], "+", 
        FractionBox["1", "2"], "+", "L"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"n", "+", 
        SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"n", "+", 
        SubscriptBox["\[CapitalDelta]", "\[Phi]"], "-", "L"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", "n", "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[CapitalDelta]", "\[Phi]"]}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "n"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         SubscriptBox["\[CapitalDelta]", "\[Phi]"], "+", "L"}], "]"}], "3"], 
      " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "n", "+", 
        SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "n", "+", 
        SubscriptBox["\[CapitalDelta]", "\[Phi]"], "+", "L"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], "+", 
        RowBox[{"2", "L"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"n", "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[CapitalDelta]", "\[Phi]"]}]}], "]"}]}], ")"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{
  3.8304170125414047`*^9, {3.830423261015526*^9, 
   3.830423333579417*^9}},ExpressionUUID->"2dfa299a-ef02-4466-ac34-\
fcb6be33625c"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8304183719762774`*^9, 
  3.830418372206615*^9}},ExpressionUUID->"83829fbf-b1eb-47db-bb6b-\
64b8efd0946f"],

Cell[TextData[{
 "In the bootstrap basis  (which combines ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"l", " "}]], " "}], TraditionalForm]],ExpressionUUID->
  "2cdb9a7e-8c72-46a3-9379-1611d23b6cf0"],
 "in equation 5.15 such that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[Gamma]", "0"], "=."}], ".."}], "=", 
    RowBox[{
     SubscriptBox["\[Gamma]", 
      RowBox[{"L", "-", "1"}]], "=", "0"}]}], TraditionalForm]],
  ExpressionUUID->"47c13671-184f-4472-b89c-7e69556206a5"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "L"], TraditionalForm]],ExpressionUUID->
  "f33b27b1-4c65-47f0-a2c5-5804ef9cc8e5"],
 "=1),  the polynomial part is given by:"
}], "Text",
 CellChangeTimes->{{3.830417019707258*^9, 3.830417026677387*^9}, {
   3.830417083351522*^9, 3.830417134756042*^9}, {3.8304171798918543`*^9, 
   3.8304171984431753`*^9}, 
   3.830589430353005*^9},ExpressionUUID->"1f082840-8d2d-4f85-bcba-\
d5e0a614c5fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FindBootstrapPolynomial", "[", 
    RowBox[{"Lmax_", ",", "\[CapitalDelta]_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "nt1", ",", "Prefactor", ",", "Prefactortot2", ",", "L", ",", 
       "\[CapitalDelta]t1", ",", "cs", ",", "a", ",", " ", "nt", " ", ",", 
       "\[CapitalDelta]t", ",", "TablePoly"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"TablePoly", " ", "=", 
       RowBox[{"Table", "[", " ", 
        RowBox[{
         RowBox[{"FindPolynomial", "[", 
          RowBox[{"L", ",", "\[CapitalDelta]t1", ",", "nt1"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"L", ",", "0", ",", "Lmax"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "The", " ", "Polynomials", " ", "is", " ", "evaluated", " ", "in", " ",
         "the", " ", "first", " ", "basis", " ", "up", " ", "to", " ", "the", 
        " ", "desired", " ", "level", " ", "Lmax", " ", "with", " ", "the", 
        " ", "intention", " ", "of", " ", "doing", " ", "linear", " ", 
        "combinations", " ", "of", " ", 
        RowBox[{"these", " ", "'"}], "basis", " ", 
        RowBox[{"elements", "'"}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Prefactor", "=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["2", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[CapitalDelta]t1"}]}]], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", "nt1"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "\[CapitalDelta]t1"}], "]"}], "2"], 
           RowBox[{"Gamma", "[", 
            RowBox[{"\[CapitalDelta]t1", "+", 
             FractionBox["1", "2"], "+", "L"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"nt1", "+", "\[CapitalDelta]t1"}], "]"}], 
           RowBox[{"Gamma", "[", 
            RowBox[{"nt1", "+", "\[CapitalDelta]t1", "-", "L"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", "nt1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]t1"}]}], "]"}]}], ")"}], "/", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "nt1"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{"\[CapitalDelta]t1", "+", "L"}], "]"}], "3"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", "nt1", "+", "\[CapitalDelta]t1"}], 
            "]"}], 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", "nt1", "+", "\[CapitalDelta]t1", "+",
              "L"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]t1"}], "+", 
             RowBox[{"2", "L"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"nt1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]t1"}]}], "]"}]}], ")"}]}], 
        ")"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "The", " ", "appropriate", " ", "quantity", " ", "to", " ", 
         "linearly", " ", "combine", " ", "is", " ", "the", " ", "anomalous", 
         " ", "dimension"}], ",", " ", 
        RowBox[{
        "so", " ", "we", " ", "must", " ", "include", " ", "the", " ", 
         "prefactor", " ", "Prefactor1"}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Prefactortot2", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["4", 
           RowBox[{"-", "Lmax"}]], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], "+", "Lmax"}], ",", "\[CapitalDelta]t1"}],
            "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"1", "-", "Lmax", "+", "nt1"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]t1"}]}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"Lmax", "+", "\[CapitalDelta]t1"}], ",", 
            "\[CapitalDelta]t1"}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], "+", "Lmax", "+", "nt1", "+", 
             "\[CapitalDelta]t1"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]t1"}]}], "]"}]}], ")"}],
         "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Gamma", "[", "\[CapitalDelta]t1", "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], "+", "nt1"}], ",", "\[CapitalDelta]t1"}], 
           "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{"\[CapitalDelta]t1", ",", 
            RowBox[{"3", " ", "Lmax"}]}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"2", " ", "Lmax"}], "+", "\[CapitalDelta]t1"}], ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]t1"}]}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"nt1", "+", "\[CapitalDelta]t1"}], ",", 
            "\[CapitalDelta]t1"}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", "Lmax", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]t1"}]}], ",", 
            RowBox[{"2", " ", "Lmax"}]}], "]"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "The", " ", "anomalous", " ", "dimension", " ", "in", " ", "the", " ", 
        "bootstrap", " ", "basis", " ", "has", " ", "the", " ", "form", " ", 
        "of", " ", "a", " ", "polynomial", " ", "times", " ", "this", " ", 
        "new", " ", "prefactor", " ", "which", " ", "we", " ", "factorise", 
        " ", "to", " ", "find", " ", "the", " ", "polynomial"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"cs", "[", "L", "]"}], 
             FractionBox["Prefactor", "Prefactortot2"], 
             RowBox[{"TablePoly", "[", 
              RowBox[{"[", 
               RowBox[{"L", "+", "1"}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"L", ",", "0", ",", "Lmax"}], "}"}]}], "]"}], "/.", 
          RowBox[{"Flatten", "[", 
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"cs", "[", "L", "]"}], "Prefactor", " ", 
                    RowBox[{"TablePoly", "[", 
                    RowBox[{"[", 
                    RowBox[{"L", "+", "1"}], "]"}], "]"}]}], "//", 
                    "FunctionExpand"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"L", ",", "0", ",", "Lmax"}], "}"}]}], "]"}], "-", 
                  RowBox[{"KroneckerDelta", "[", 
                   RowBox[{"nt1", ",", "Lmax"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"nt1", ",", "0", ",", "Lmax"}], "}"}]}], "]"}], 
               ")"}], "\[Equal]", "0"}], ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"cs", "[", "L", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"L", ",", "0", ",", "Lmax"}], "}"}]}], "]"}]}], "]"}],
            "]"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"nt1", "\[Rule]", " ", "n"}], ",", 
           RowBox[{"\[CapitalDelta]t1", "\[Rule]", " ", "\[CapitalDelta]"}]}],
           "}"}]}], "//", "FunctionExpand"}], "//", "FullSimplify"}]}]}], 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
        "The", " ", "linear", " ", "combination", " ", "above", " ", "with", 
         " ", "coefficients", " ", 
         RowBox[{"cs", "[", "L", "]"}], " ", "is", " ", "made", " ", "such", 
         " ", "that", " ", 
         SubscriptBox["\[Gamma]", "0"]}], "=."}], ".."}], "=", 
      RowBox[{
       SubscriptBox["\[Gamma]", 
        RowBox[{"Lmax", "-", "1"}]], "=", 
       RowBox[{
        RowBox[{"0", " ", "and", " ", 
         SubscriptBox["\[Gamma]", "Lmax"]}], "=", "1"}]}]}], "*)"}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.830253615394009*^9, 3.8302536450386744`*^9}, {
   3.83025736033385*^9, 3.830257726525107*^9}, {3.830257761158386*^9, 
   3.8302578293881073`*^9}, 3.830257975640727*^9, {3.830258112226676*^9, 
   3.83025814762929*^9}, {3.830258191272019*^9, 3.830258191636983*^9}, {
   3.830258229647482*^9, 3.8302582555749483`*^9}, 3.830258459414474*^9, {
   3.830259009652342*^9, 3.830259009950742*^9}, 3.83025904746103*^9, {
   3.830259229501664*^9, 3.830259229708352*^9}, {3.8302594154605923`*^9, 
   3.8302594156237707`*^9}, {3.8303180310406113`*^9, 
   3.8303180765884438`*^9}, {3.8303181646280527`*^9, 3.830318173198139*^9}, 
   3.830318215050851*^9, {3.8303184551097717`*^9, 3.830318466357493*^9}, {
   3.8303185090830383`*^9, 3.830318572753734*^9}, {3.830318800053746*^9, 
   3.830318804312756*^9}, {3.830318912690757*^9, 3.8303189149723*^9}, {
   3.830319477213193*^9, 3.830319481018935*^9}, {3.8303324752422743`*^9, 
   3.830332479333866*^9}, 3.8304172039033213`*^9, {3.830422603146214*^9, 
   3.830422879362849*^9}},ExpressionUUID->"2150c9f2-7864-42ff-a224-\
b28bd1f7f8a0"],

Cell["\<\
And the full anomalous dimension is found by multiplying this by a prefactor\
\>", "Text",
 CellChangeTimes->{{3.8304172091559277`*^9, 
  3.830417216742765*^9}},ExpressionUUID->"bdd3a3fe-4057-4ff7-a05e-\
539dc5702273"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Prefactor2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["4", 
       RowBox[{"-", "L"}]], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "+", "L"}], ",", 
        SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"1", "-", "L", "+", "n"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["\[CapitalDelta]", "\[Phi]"]}]}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"L", "+", 
         SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], ",", 
        SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "+", "L", "+", "n", "+", 
         SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["\[CapitalDelta]", "\[Phi]"]}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       SubscriptBox["\[CapitalDelta]", "\[Phi]"], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "+", "n"}], ",", 
        SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        SubscriptBox["\[CapitalDelta]", "\[Phi]"], ",", 
        RowBox[{"3", " ", "L"}]}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{"2", " ", "L"}], "+", 
         SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["\[CapitalDelta]", "\[Phi]"]}]}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"n", "+", 
         SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], ",", 
        SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "L", "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[CapitalDelta]", "\[Phi]"]}]}], ",", 
        RowBox[{"2", " ", "L"}]}], "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8304172243804693`*^9, 3.830417224753318*^9}, {
  3.830423350487412*^9, 
  3.830423400439026*^9}},ExpressionUUID->"2d444907-7bde-48f9-9fc0-\
2c9838d92c0f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Explicit polynomial results in bootstrap basis", "Section",
 CellChangeTimes->{{3.830417274824252*^9, 3.8304172945937347`*^9}, {
  3.830589512536405*^9, 
  3.83058951582481*^9}},ExpressionUUID->"a1b71b6f-06f9-4a71-95bd-\
aa9e337c8839"],

Cell[TextData[{
 "Below are the results for the polynomial part of the anomalous dimension in \
the bootstrap convention ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[Gamma]", "0"], " ", "=", " ", 
     RowBox[{"...", " ", "=", " ", 
      RowBox[{
       SubscriptBox["\[Gamma]", 
        RowBox[{"L", "-", "1"}]], " ", "=", " ", "0", " "}]}]}]}], 
   TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "6da505cd-0e57-449b-8d04-2f49fe78e72f"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Gamma]", "L"], "=", "1"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "379c74f3-b790-4572-9ffc-0823c707fcc0"],
 "). The anomalous dimension is the polynomial times the prefactor"
}], "Text",
 CellChangeTimes->{{3.830489428877511*^9, 
  3.830489545044599*^9}},ExpressionUUID->"ab34f9fd-1920-4693-8a0d-\
eef49c75d04b"],

Cell[BoxData[
 RowBox[{"Prefactor2", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["4", 
      RowBox[{"-", "L"}]], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], "+", "L"}], ",", 
       SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], "]"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"1", "-", "L", "+", "n"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["\[CapitalDelta]", "\[Phi]"]}]}], "]"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"L", "+", 
        SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], ",", 
       SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], "]"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], "+", "L", "+", "n", "+", 
        SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["\[CapitalDelta]", "\[Phi]"]}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      SubscriptBox["\[CapitalDelta]", "\[Phi]"], "]"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], "+", "n"}], ",", 
       SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], "]"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       SubscriptBox["\[CapitalDelta]", "\[Phi]"], ",", 
       RowBox[{"3", " ", "L"}]}], "]"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "L"}], "+", 
        SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["\[CapitalDelta]", "\[Phi]"]}]}], "]"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"n", "+", 
        SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], ",", 
       SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], "]"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", "L", "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[CapitalDelta]", "\[Phi]"]}]}], ",", 
       RowBox[{"2", " ", "L"}]}], "]"}]}], ")"}]}]}]], "Input",ExpressionUUID->\
"55df61cd-8428-441f-90d9-84a5848330fe"],

Cell[CellGroupData[{

Cell["Result for L = 0", "Subsection",
 CellChangeTimes->{{3.830400944730583*^9, 3.830400977214316*^9}, 
   3.830418437089574*^9, {3.830423166691141*^9, 
   3.830423166740739*^9}},ExpressionUUID->"d05f46c1-7423-4dce-97e5-\
b1fd55d7cb88"],

Cell[TextData[{
 "Below is the polynomial for the L=1 case ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", " ", 
    SuperscriptBox["\[Phi]", "4"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "aa271eb8-75db-4291-961e-bdd7ce36c8c0"],
 " interaction)"
}], "Text",
 CellChangeTimes->{{3.830423099645184*^9, 3.83042315468307*^9}, {
  3.8304231871943827`*^9, 
  3.830423189557989*^9}},ExpressionUUID->"1752724c-4d2a-4ab3-befd-\
0b1f047ee6e1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FindBootstrapPolynomial", "[", 
   RowBox[{"0", ",", "\[CapitalDelta]", ",", "n"}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.830343895477057*^9, 3.830343905435913*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"4d099d59-2732-41bf-8b2b-91163969a337"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.8303439206690683`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"83bf1d00-f8b3-4a73-85f7-6b316379fc3d"]
}, Open  ]],

Cell["The anomalous dimension is then given by ", "Text",
 CellChangeTimes->{{3.830423221638384*^9, 
  3.830423232214793*^9}},ExpressionUUID->"46a7c754-a818-49d6-9204-\
35efdad9497f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["4", 
       RowBox[{"-", "L"}]], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "+", "L"}], ",", 
        SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"1", "-", "L", "+", "n"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["\[CapitalDelta]", "\[Phi]"]}]}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"L", "+", 
         SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], ",", 
        SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "+", "L", "+", "n", "+", 
         SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["\[CapitalDelta]", "\[Phi]"]}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       SubscriptBox["\[CapitalDelta]", "\[Phi]"], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "+", "n"}], ",", 
        SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        SubscriptBox["\[CapitalDelta]", "\[Phi]"], ",", 
        RowBox[{"3", " ", "L"}]}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{"2", " ", "L"}], "+", 
         SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["\[CapitalDelta]", "\[Phi]"]}]}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"n", "+", 
         SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], ",", 
        SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "L", "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[CapitalDelta]", "\[Phi]"]}]}], ",", 
        RowBox[{"2", " ", "L"}]}], "]"}]}], ")"}]}], "/.", 
   RowBox[{"L", "\[Rule]", " ", "0"}]}], "//", " ", "FullSimplify"}]], "Input",\

 CellChangeTimes->{
  3.830423408015717*^9, {3.8304896113501368`*^9, 3.830489626636307*^9}, {
   3.83048965783724*^9, 
   3.830489658455175*^9}},ExpressionUUID->"ff9171a4-8ac8-4cd5-b599-\
b9fa7e3f66b6"],

Cell["as expected.", "Text",
 CellChangeTimes->{{3.830423556190648*^9, 
  3.830423573013358*^9}},ExpressionUUID->"2eb27924-e1d8-4040-a54c-\
9fff68806993"]
}, Closed]],

Cell[CellGroupData[{

Cell["Result for L = 1", "Subsection",
 CellChangeTimes->{{3.8304009514613323`*^9, 3.830400983632975*^9}, 
   3.83041844187722*^9, {3.830423168382894*^9, 
   3.830423168484749*^9}},ExpressionUUID->"7cd880e6-d2cc-4bf9-acde-\
61739b5f02c7"],

Cell[TextData[{
 "Below is the polynomial for the L=1 case ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Del]", "\[Phi]"}], ")"}], "4"], " "}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "51e0045e-81b2-472e-a155-7e4feb20ec79"],
 "interaction)"
}], "Text",
 CellChangeTimes->{{3.830423432098921*^9, 
  3.830423461918116*^9}},ExpressionUUID->"b61737e8-1223-4c72-b43b-\
3a0755b3b3c3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindBootstrapPolynomial", "[", 
  RowBox[{"1", ",", "\[CapitalDelta]", ",", "n"}], "]"}]], "Input",
 CellLabel->"In[57]:=",ExpressionUUID->"ff7e1d29-4eb0-466f-8035-a50760dfa243"],

Cell[BoxData[
 RowBox[{
  RowBox[{"8", " ", 
   SuperscriptBox["n", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["n", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"12", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["n", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[CapitalDelta]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "-", 
     RowBox[{"13", " ", "\[CapitalDelta]"}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}]}], "+", 
  RowBox[{"n", " ", 
   RowBox[{"(", 
    RowBox[{"2", "-", 
     RowBox[{"2", " ", "\[CapitalDelta]"}], "-", 
     RowBox[{"28", " ", 
      SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
     RowBox[{"64", " ", 
      SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.8303439244199743`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"4d98b27f-1982-4412-a354-dd1d0977f1b4"]
}, Open  ]],

Cell["The anomalous dimension is then given by ", "Text",
 CellChangeTimes->{{3.830489634993341*^9, 
  3.830489646463015*^9}},ExpressionUUID->"3395aba9-4ea2-4ecc-93fc-\
a2a7ee4f9c47"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", 
       SuperscriptBox["n", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["n", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"12", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["n", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[CapitalDelta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "-", 
         RowBox[{"13", " ", "\[CapitalDelta]"}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}]}], "+", 
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", "\[CapitalDelta]"}], "-", 
         RowBox[{"28", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"64", " ", 
          SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}]}]}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["4", 
        RowBox[{"-", "L"}]], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], "+", "L"}], ",", 
         SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"1", "-", "L", "+", "n"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["\[CapitalDelta]", "\[Phi]"]}]}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"L", "+", 
          SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], ",", 
         SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], "+", "L", "+", "n", "+", 
          SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["\[CapitalDelta]", "\[Phi]"]}]}], "]"}]}], ")"}], "/", 
     
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        SubscriptBox["\[CapitalDelta]", "\[Phi]"], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], "+", "n"}], ",", 
         SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         SubscriptBox["\[CapitalDelta]", "\[Phi]"], ",", 
         RowBox[{"3", " ", "L"}]}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], "+", 
          RowBox[{"2", " ", "L"}], "+", 
          SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["\[CapitalDelta]", "\[Phi]"]}]}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"n", "+", 
          SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], ",", 
         SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "L", "+", 
          RowBox[{"2", " ", 
           SubscriptBox["\[CapitalDelta]", "\[Phi]"]}]}], ",", 
         RowBox[{"2", " ", "L"}]}], "]"}]}], ")"}]}]}], "/.", 
   RowBox[{"L", "\[Rule]", " ", "1"}]}], " ", "//", "FullSimplify"}]], "Input",\

 CellChangeTimes->{{3.83048966319951*^9, 
  3.8304896689623747`*^9}},ExpressionUUID->"22427d46-b83b-4cd8-a3fd-\
a781fb347671"]
}, Closed]],

Cell[CellGroupData[{

Cell["Result for L = 2", "Subsection",
 CellChangeTimes->{{3.83040095722311*^9, 3.830400960559778*^9}, 
   3.830400991316372*^9, 3.830418442640604*^9, {3.830423195813219*^9, 
   3.830423195921755*^9}},ExpressionUUID->"e9b9001e-fbdb-4544-8ead-\
18c3a31175aa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindBootstrapPolynomial", "[", 
  RowBox[{"2", ",", "\[CapitalDelta]", ",", "n"}], "]"}]], "Input",
 CellChangeTimes->{{3.830343913802802*^9, 3.830343914119711*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"8ce75f72-6907-4a5e-b5d1-9e394da9ddef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"64", " ", 
   SuperscriptBox["n", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
  RowBox[{"128", " ", 
   SuperscriptBox["n", "7"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   SuperscriptBox["\[CapitalDelta]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
  RowBox[{"32", " ", 
   SuperscriptBox["n", "6"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     RowBox[{"22", " ", "\[CapitalDelta]"}], "+", 
     RowBox[{"56", " ", 
      SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}], "+", 
  RowBox[{"32", " ", 
   SuperscriptBox["n", "5"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"28", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["n", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "160"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "243"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "286"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"79", "+", 
              RowBox[{"28", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["n", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "415"}], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"123", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "539"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "731"}], "+", 
              RowBox[{"80", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"15", "+", 
                 RowBox[{"7", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["n", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "105"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1134"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2091"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2183"}], "+", 
              RowBox[{"4", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"21", "+", 
                 RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"87", "+", 
                    RowBox[{"28", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"4", " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"90", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"243", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "30"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "554"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "605"}], "+", 
                 RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"13", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.830343930977828*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"f6e37cf4-a1aa-4d84-9c16-87f8fad7dd3f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Result for L = 3", "Subsection",
 CellChangeTimes->{{3.830400964125944*^9, 3.83040099859031*^9}, 
   3.830418443433846*^9},ExpressionUUID->"6088667e-e882-412c-a397-\
e7f48b69e52d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindBootstrapPolynomial", "[", 
  RowBox[{"3", ",", "\[CapitalDelta]", ",", "n"}], "]"}]], "Input",
 CellChangeTimes->{{3.830343918065077*^9, 3.8303439184227333`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"41579585-0b3b-4eb2-82eb-33bc9bbcf32a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"512", " ", 
   SuperscriptBox["n", "12"], " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
  RowBox[{"1536", " ", 
   SuperscriptBox["n", "11"], " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   SuperscriptBox["\[CapitalDelta]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
  RowBox[{"128", " ", 
   SuperscriptBox["n", "10"], " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{"6", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "17"}], "+", 
        RowBox[{"44", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"640", " ", 
   SuperscriptBox["n", "9"], " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"44", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"96", " ", 
   SuperscriptBox["n", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2931"}], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "399"}], "+", 
        RowBox[{"5", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "479"}], "+", 
           RowBox[{"3", " ", "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "287"}], "+", 
              RowBox[{"16", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"46", "+", 
                 RowBox[{"11", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"96", " ", 
   SuperscriptBox["n", "7"], " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5493"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1157"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1362"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"67", "+", 
              RowBox[{"48", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"51", "+", 
                 RowBox[{"11", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["n", "6"], " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17415", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"92848", "+", 
        RowBox[{"3", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "46700"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "55109"}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "27345"}], "+", 
                 RowBox[{"28", " ", "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"207", "+", 
                    RowBox[{"44", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"24", " ", 
   SuperscriptBox["n", "5"], " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"27645", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"52985", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "57041"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "35920"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "19927"}], "+", 
                 RowBox[{"12", " ", "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"461", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"237", "+", 
                    RowBox[{"44", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["n", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"791091", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"1661325", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"3965596", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"3606930", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1812050"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4187481"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2172753"}], "+", 
                    RowBox[{"160", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"51", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2649", "+", 
                    RowBox[{"888", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"88", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["n", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2131794", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "446534"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"10370477", "+", 
           RowBox[{"15", " ", "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"1719521", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "302660"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1105061"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "766199"}], "+", 
                    RowBox[{"32", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1569"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6059", "+", 
                    RowBox[{"24", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"101", "+", 
                    RowBox[{"11", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["n", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"360360", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"4002384", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"9496058", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"13140919", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"6860955", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4248981"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6808095"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "692901"}], "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3715", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3415", "+", 
                    RowBox[{"978", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"88", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"2", " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "907200"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3028860"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1542528"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"5128059", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"10143424", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"6196080", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "970776"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2926395"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "303669"}], "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "105"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1033", "+", 
                    RowBox[{"6", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"47", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.830343962822571*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"a90b53a9-ece5-429a-94e7-cb9017b56124"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Result for L = 4", "Subsection",
 CellChangeTimes->{{3.830332360902672*^9, 
  3.830332373806656*^9}},ExpressionUUID->"4ea0f13a-f2e4-4650-9882-\
9b1b3b54cfa8"],

Cell["\<\
Here we compute the Polynomial part of the anomalous dimension in the \
bootstrap normalisation, written in equation (?? ) in appendix E\
\>", "Text",
 CellChangeTimes->{{3.830332377408428*^9, 3.8303323878770514`*^9}, {
  3.8304897041592407`*^9, 
  3.83048975419125*^9}},ExpressionUUID->"d5165a78-4326-49a5-b5a3-\
27a0eb3ffc64"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindBootstrapPolynomial", "[", 
  RowBox[{"4", ",", "\[CapitalDelta]", ",", "n"}], "]"}]], "Input",
 CellChangeTimes->{{3.830319736637886*^9, 3.8303197367384863`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"ddbaf583-4b7f-4731-8888-5c15ea3db113"],

Cell[BoxData[
 RowBox[{
  RowBox[{"4096", " ", 
   SuperscriptBox["n", "16"], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
  RowBox[{"16384", " ", 
   SuperscriptBox["n", "15"], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   SuperscriptBox["\[CapitalDelta]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
  RowBox[{"28672", " ", 
   SuperscriptBox["n", "13"], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"20", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"4096", " ", 
   SuperscriptBox["n", "14"], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "23"}], "+", 
        RowBox[{"60", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"7168", " ", 
   SuperscriptBox["n", "11"], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "6701"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4345"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "606"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"625", "+", 
              RowBox[{"208", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"20", "+", 
                 RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"3584", " ", 
   SuperscriptBox["n", "12"], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4411"}], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1613"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"123", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1993"}], "+", 
              RowBox[{"208", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"31", "+", 
                 RowBox[{"5", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"256", " ", 
   SuperscriptBox["n", "10"], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "79747"}], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"772908", "+", 
        RowBox[{"7", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "221851"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "173399"}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "33445"}], "+", 
                 RowBox[{"44", " ", "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"261", "+", 
                    RowBox[{"52", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"27", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"256", " ", 
   SuperscriptBox["n", "9"], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"231233", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"699565", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1527243"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1101942"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "268003"}], "+", 
                 RowBox[{"44", " ", "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"5983", "+", 
                    RowBox[{"52", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"149", "+", 
                    RowBox[{"20", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"64", " ", 
   SuperscriptBox["n", "7"], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"231008470", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"307711299", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"201717161", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"85330603", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "135621699"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "120091485"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "32141541"}], "+", 
                    RowBox[{"32", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"350478", "+", 
                    RowBox[{"11", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"32079", "+", 
                    RowBox[{"104", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"71", "+", 
                    RowBox[{"5", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"16", " ", 
   SuperscriptBox["n", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"503911639", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"74173658", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"266907299", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"324280250", "+", 
              RowBox[{"3", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "154906973"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "174387353"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "62795887"}], "+", 
                    RowBox[{"32", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"481928", "+", 
                    RowBox[{"11", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"78061", "+", 
                    RowBox[{"104", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"199", "+", 
                    RowBox[{"15", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"224", " ", 
   SuperscriptBox["n", "6"], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "17760721"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "378955568"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"360698099", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"880352685", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"582618649", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"266413297", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "337041903"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "162788211"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11019021"}], "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"312667", "+", 
                    RowBox[{"88", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3533", "+", 
                    RowBox[{"13", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"59", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"224", " ", 
   SuperscriptBox["n", "5"], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "83223976"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "202513461"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"245408674", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"598609766", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"541890573", "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"53826461", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "109211724"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "81261717"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4257633"}], "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"146825", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"26085", "+", 
                    RowBox[{"26", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"191", "+", 
                    RowBox[{"12", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["n", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "37155662874"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4065249156"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "176220396094"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "540330812601"}], "+", 
              RowBox[{"7", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "10499229685"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"90685656833", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"106824940963", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"20536654991", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3774372278"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4969212969"}], "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "103810454"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1214869"}], "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"575134", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"175301", "+", 
                    RowBox[{"208", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"106", "+", 
                    RowBox[{"5", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"16", " ", 
   SuperscriptBox["n", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "13620018456"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "33710278446"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "81493394712"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "96443198730"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1953092747"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"87715690571", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"80775271163", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"23720894549", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4617406543"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4789821723"}], "+", 
                    RowBox[{"112", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12225749"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"24471", "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"57589", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"15641", "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"113", "+", 
                    RowBox[{"5", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["n", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "9428098680"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "107494932816"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "288164187918"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "451122478755"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "344274915821"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"14198330860", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"232465979473", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"175336044542", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"41696678246", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16399401415"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3526086871"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "219244459"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"638645", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"888811", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"54331", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1447", "+", 
                    RowBox[{"60", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"8", " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"7858620000", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"29350981800", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"24596517024", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "36550274148"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "105214119603"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "94962146759"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20460756119"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"28270657594", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"24985583487", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6772064077", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1287252149"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "347692061"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "21779905"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "60193"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"66849", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3977", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"101", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.830319950667789*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"259a890f-77d5-4aea-a25e-98af5e63357a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Result for L = 5", "Subsection",
 CellChangeTimes->{{3.830332497935298*^9, 3.830332519510182*^9}, 
   3.830418444829558*^9},ExpressionUUID->"84a6f4a0-1c59-4314-877f-\
5ee84ddbed02"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindBootstrapPolynomial", "[", 
  RowBox[{"5", ",", "\[CapitalDelta]", ",", "n"}], "]"}]], "Input",
 CellChangeTimes->{{3.8303199610103083`*^9, 3.8303199614072533`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"d3f67140-3d15-460d-986d-ab1c36d30944"],

Cell[BoxData[
 RowBox[{
  RowBox[{"32768", " ", 
   SuperscriptBox["n", "20"], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
  RowBox[{"163840", " ", 
   SuperscriptBox["n", "19"], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   SuperscriptBox["\[CapitalDelta]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"23", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"25", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"27", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
  RowBox[{"40960", " ", 
   SuperscriptBox["n", "18"], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "29"}], "+", 
        RowBox[{"76", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"122880", " ", 
   SuperscriptBox["n", "17"], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"76", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"12288", " ", 
   SuperscriptBox["n", "16"], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "42373"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "45578"}], "+", 
        RowBox[{"5", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"11023", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "11303"}], "+", 
              RowBox[{"272", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"156", "+", 
                 RowBox[{"19", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"12288", " ", 
   SuperscriptBox["n", "15"], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "180185"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "25518"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"11850", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"9785", "+", 
              RowBox[{"272", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"165", "+", 
                 RowBox[{"19", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"5120", " ", 
   SuperscriptBox["n", "14"], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "769561"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"1164392", "+", 
        RowBox[{"3", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "887814"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "572555"}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"15125", "+", 
                 RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"13443", "+", 
                    RowBox[{"68", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"667", "+", 
                    RowBox[{"76", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"5120", " ", 
   SuperscriptBox["n", "13"], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "780713"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"1928899", "+", 
        RowBox[{"6", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2401469"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "618912"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"25655", "+", 
                 RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"45885", "+", 
                    RowBox[{"68", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"721", "+", 
                    RowBox[{"76", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"128", " ", 
   SuperscriptBox["n", "12"], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13355774955", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"4012924626", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"523981246", "+", 
           RowBox[{"5", " ", "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"1738886455", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2492542094"}], "+", 
                 RowBox[{"3", " ", "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "597483355"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "88067553"}], "+", 
                    RowBox[{"416", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"215875", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"220033", "+", 
                    RowBox[{"136", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"329", "+", 
                    RowBox[{"19", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"128", " ", 
   SuperscriptBox["n", "11"], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"40840417575", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"10991337735", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"5469810243", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "773054925"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9975261380"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "5708241805"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "566871109"}], "+", 
                    RowBox[{"2080", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"398585", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"261569", "+", 
                    RowBox[{"136", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"347", "+", 
                    RowBox[{"19", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"32", " ", 
   SuperscriptBox["n", "10"], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"70070821425", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "658340701455"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"533386598415", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"397309115217", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"253252250837", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"17218631145", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "297676555925"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "86383190847"}], "+", 
                    RowBox[{"44", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "244012053"}], "+", 
                    RowBox[{"104", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1923465", "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"142735", "+", 
                    RowBox[{"17", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1431", "+", 
                    RowBox[{"76", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"160", " ", 
   SuperscriptBox["n", "9"], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "40004126955"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "138912150399"}], "+", 
        RowBox[{"4", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"119414035512", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"151983766341", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"37072698015", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "8867002558"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "29207129196"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13539380587"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "281425825"}], "+", 
                    RowBox[{"104", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3003355", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"340585", "+", 
                    RowBox[{"34", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1521", "+", 
                    RowBox[{"76", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"16", " ", 
   SuperscriptBox["n", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "58265158287180"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "49801799702164"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "141865689068685"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "383318382431831"}], "+", 
              RowBox[{"60", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"5639228216556", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"11990190478212", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"7480291482663", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"258575724121", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1266454094268"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "752072078419"}], "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8688220333"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1917220797", "+", 
                    RowBox[{"208", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6692542", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1453147", "+", 
                    RowBox[{"272", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"519", "+", 
                    RowBox[{"19", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"64", " ", 
   SuperscriptBox["n", "7"], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "26450325566925"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "44236645171835"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "62353374158892"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "41202572751268"}], "+", 
              RowBox[{"3", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"19856288779680", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"29936234953545", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"14900000116779", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3719812276"}], "+", 
                    RowBox[{"5", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "200128627611"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "98251637647"}], "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "944366180"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"226677761", "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"8418433", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1643851", "+", 
                    RowBox[{"272", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"546", "+", 
                    RowBox[{"19", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"16", " ", 
   SuperscriptBox["n", "6"], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"28705146215850", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"616212927976380", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "358448639315110"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1558772672504467"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2460307293858695"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1709200168077983"}], "+", 
                    RowBox[{"3", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"260168363588805", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"137171275697397", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"71176869804325", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4849220758303", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6123047090835"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "753218650737"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "29379846895"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1247673847", "+", 
                    RowBox[{"20", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"38283179", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1781545", "+", 
                    RowBox[{"68", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2263", "+", 
                    RowBox[{"76", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"16", " ", 
   SuperscriptBox["n", "5"], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"133536625238250", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"372092550014250", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "267446021512140"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1084841836131915"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1261216483165756"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "547333362133054"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"298279846684890", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"450655316190945", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"96653552286339", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1662615366393", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6950916926735"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "730043204765"}], "+", 
                    RowBox[{"12", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8111370729"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"367419101", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"47713985", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2020035", "+", 
                    RowBox[{"68", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2389", "+", 
                    RowBox[{"76", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["n", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"5125802200215840", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"1857361935578832", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"24325741745128314", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"82587119665195488", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"35416069885148086", "+", 
                 RowBox[{"5", " ", "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "16458439752965595"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "27036188343163873"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15924565399912968"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"54196245124811", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5495046756842379", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3176877749541523", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"574048448902266", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "195745775062055"}], "+", 
                    RowBox[{"64", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2128770222756"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "469420857293"}], "+", 
                    RowBox[{"24", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "388942482"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"802342353", "+", 
                    RowBox[{"32", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6431492", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"783029", "+", 
                    RowBox[{"68", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"726", "+", 
                    RowBox[{"19", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["n", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3737582188282800", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"10283740523922600", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"25234122650964192", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"33879439959688602", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"9662270367840936", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "23673641778827290"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "31041950185040907"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14993827848230532"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"220335684223679", "+", 
                    RowBox[{"5", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"801539186066478", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"406351170813411", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"64316124962870", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20951361417591"}], "+", 
                    RowBox[{"64", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "202856627628"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "40578864877"}], "+", 
                    RowBox[{"24", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "26139598"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"60643169", "+", 
                    RowBox[{"32", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"449312", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"51189", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"762", "+", 
                    RowBox[{"19", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["n", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"5204310471360000", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"60599131693012800", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"175572859287356640", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"296798963245496712", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"269889146832071988", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"57151249427496114", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "129163631134138761"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "142575822004704326"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "59206672653415605"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"891059465194034", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"12409489568593941", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5628919422092094", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"796397374024437", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "61114582888817"}], "+", 
                    RowBox[{"80", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "428388422829"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "19599683963"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "117730293"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"77345217", "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2128887", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"56879", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3201", "+", 
                    RowBox[{"76", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"2", " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4325132972160000"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "17392054479408000"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "18382495490467200"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"15463064840543640", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"63264220743508308", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"70433453705028678", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"29010980055448479", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11118970222891745"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "19149022487882669"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8894257341131029"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "716907924864607"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1128665504723805", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"557182599432069", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"88589510392699", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3984366918107"}], "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "160267104415"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7373681323"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "88650279"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"23071407", "+", 
                    RowBox[{"40", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"125633", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3236", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"175", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.830320592244693*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"aa42cfd2-904c-404c-b51a-c9dae1814268"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Result for L = 6", "Subsection",
 CellChangeTimes->{{3.830332546089922*^9, 3.830332556334073*^9}, 
   3.830418445832652*^9},ExpressionUUID->"8d0cda27-289e-4c97-ac19-\
4e89a029b380"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindBootstrapPolynomial", "[", 
  RowBox[{"6", ",", "\[CapitalDelta]", ",", "n"}], "]"}]], "Input",
 CellChangeTimes->{{3.830321732426401*^9, 3.830321733168235*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"b41f964b-20e0-46b8-9a08-3480b10c4903"],

Cell[BoxData[
 RowBox[{
  RowBox[{"262144", " ", 
   SuperscriptBox["n", "24"], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
  RowBox[{"1572864", " ", 
   SuperscriptBox["n", "23"], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "6"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   SuperscriptBox["\[CapitalDelta]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"23", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"25", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"27", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"29", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"31", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"33", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
  RowBox[{"131072", " ", 
   SuperscriptBox["n", "22"], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"77", "+", 
     RowBox[{"6", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "35"}], "+", 
        RowBox[{"92", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"1441792", " ", 
   SuperscriptBox["n", "21"], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"27", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "13"}], "+", 
        RowBox[{"92", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"180224", " ", 
   SuperscriptBox["n", "20"], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "68979"}], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "48169"}], "+", 
        RowBox[{"6", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"13247", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6313"}], "+", 
              RowBox[{"112", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"235", "+", 
                 RowBox[{"23", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"360448", " ", 
   SuperscriptBox["n", "19"], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "190602"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "101307"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"55786", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"21589", "+", 
              RowBox[{"336", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"246", "+", 
                 RowBox[{"23", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"180224", " ", 
   SuperscriptBox["n", "18"], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1495434"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"5037916", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12482217"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7323995"}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"1490595", "+", 
                 RowBox[{"76", " ", "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"10193", "+", 
                    RowBox[{"28", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"993", "+", 
                    RowBox[{"92", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"540672", " ", 
   SuperscriptBox["n", "17"], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1321233"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"541124", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7172836"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2901046"}], "+", 
              RowBox[{"3", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"331367", "+", 
                 RowBox[{"76", " ", "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"4417", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1059", "+", 
                    RowBox[{"92", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"11264", " ", 
   SuperscriptBox["n", "16"], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"14415569979", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"6432428734", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5625455047"}], "+", 
           RowBox[{"3", " ", "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"1561601981", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8746486377"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4715738063"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"197401439", "+", 
                    RowBox[{"544", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1682014", "+", 
                    RowBox[{"19", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"70811", "+", 
                    RowBox[{"24", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"491", "+", 
                    RowBox[{"23", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"22528", " ", 
   SuperscriptBox["n", "15"], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"31765176027", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"15288856743", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1569479726"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3951830109"}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6657842667"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2775684723"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"174608565", "+", 
                    RowBox[{"544", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"976620", "+", 
                    RowBox[{"19", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"27369", "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"513", "+", 
                    RowBox[{"23", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"512", " ", 
   SuperscriptBox["n", "14"], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2510544264423", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7132740152743"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"7320619032902", "+", 
           RowBox[{"33", " ", "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"268636862707", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"23549153275", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "27548566841"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "93009571005"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "19267304093"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"27940865", "+", 
                    RowBox[{"136", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4812045", "+", 
                    RowBox[{"152", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"14807", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2105", "+", 
                    RowBox[{"92", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"512", " ", 
   SuperscriptBox["n", "13"], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2567100994803", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5377004331153"}], "+", 
        RowBox[{"4", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"11262304716790", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"10196337889215", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"1686846762181", "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1467268064871"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1993389438936"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "658282152207"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6011728065", "+", 
                    RowBox[{"136", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"151877475", "+", 
                    RowBox[{"76", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"725849", "+", 
                    RowBox[{"42", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2215", "+", 
                    RowBox[{"92", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"64", " ", 
   SuperscriptBox["n", "12"], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "8424499920793077"}], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6484602319694119"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1087644166494990"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6547240503304431"}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"8214370243550433", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"9760781520973943", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3273392455323507", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "594144527321741"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "529636008876678"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "212701755434751"}], "+", 
                    RowBox[{"208", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "81890026680"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"71476568113", "+", 
                    RowBox[{"272", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"116342778", "+", 
                    RowBox[{"19", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1075877", "+", 
                    RowBox[{"112", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"768", "+", 
                    RowBox[{"23", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"128", " ", 
   SuperscriptBox["n", "11"], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "12927258632922876"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "17971615122352683"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5910363875444046"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "59647295868561"}], "+", 
              RowBox[{"4", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"3805920877516103", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"3360412393200071", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"896402496272298", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "411710586943167"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "238394463374541"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "79636852286193"}], "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "286487445751"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"311047628723", "+", 
                    RowBox[{"816", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"142939927", "+", 
                    RowBox[{"19", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1196133", "+", 
                    RowBox[{"112", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"801", "+", 
                    RowBox[{"23", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"704", " ", 
   SuperscriptBox["n", "10"], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1013140024422297"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"18630656559218144", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "24799915016916783"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "54657241035010553"}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "22787168309759427"}], "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3137806400699192"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"9821970548798271", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4621133842484894", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1365295434666240", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "327798523776757"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "216391324365909"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17527541356345"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "299744233737"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"52293352127", "+", 
                    RowBox[{"68", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"277520577", "+", 
                    RowBox[{"76", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"550471", "+", 
                    RowBox[{"12", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3301", "+", 
                    RowBox[{"92", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"704", " ", 
   SuperscriptBox["n", "9"], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2867793575486058", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"10886160673782537", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "31153294105509782"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "54338330636707418"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "36492370809007955"}], "+", 
                 RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "354996877340729"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5398773107623753", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3962737952656741", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"473159090557574", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "133650812221915"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "130696036716197"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9068827450985"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "116477581337"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"24339301915", "+", 
                    RowBox[{"68", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"112910225", "+", 
                    RowBox[{"76", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"204743", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3455", "+", 
                    RowBox[{"92", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"176", " ", 
   SuperscriptBox["n", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1835908865144222580", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"1973997238509604584", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"4965184243672644502", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"13968920880055401891", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7422386423464348033"}], "+", 
                 RowBox[{"3", " ", "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "8982992070166372853"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7512965023615742127"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "473326524323153319"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"464505108336815504", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"450715093140061884", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"147356200137078703", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3240499089503186"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20153239332950865"}], "+", 
                    RowBox[{"64", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "113333643376225"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14498426807455"}], "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"248722843452", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"141098879261", "+", 
                    RowBox[{"1632", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"15901971", "+", 
                    RowBox[{"19", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"82109", "+", 
                    RowBox[{"4264", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"92", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"704", " ", 
   SuperscriptBox["n", "7"], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"829109285971216020", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"1601505126880369776", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"2385013527786606432", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"1925731061649578344", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1558545273657986105"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3552971732374637469"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2419559707433550795"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "441734563627171341"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"235977606361552353", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"189382391572509765", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"53547635766250737", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1829740925002994"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6263721001400771"}], "+", 
                    RowBox[{"192", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10459886290709"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1192538912463"}], "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"20736006848", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"10435579853", "+", 
                    RowBox[{"32", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"55588825", "+", 
                    RowBox[{"19", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"269767", "+", 
                    RowBox[{"12", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1110", "+", 
                    RowBox[{"23", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"352", " ", 
   SuperscriptBox["n", "6"], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "451861179347047410"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "9767290568577094908"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"3008359938841677144", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"25419809878407056355", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"45684280779159926453", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"38989149606857989806", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4421563162346562476"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30836198453841730092"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "22732046648240406753"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5386822018571780541"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2532213253433083743", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2322333596954283012", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"672670209639399983", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2801360205544905", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7113342436065013"}], "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "142469534293461"}], "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2057679761481"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"208420061859", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"28016065605", "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"577421739", "+", 
                    RowBox[{"38", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1347035", "+", 
                    RowBox[{"14", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4581", "+", 
                    RowBox[{"92", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"352", " ", 
   SuperscriptBox["n", "5"], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2093988407595220260"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6391837934711916498"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"2541326943300341976", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"17960464230702054498", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"24702317850787215129", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"14591875892414271101", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2215527042167286472"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8872247449071134631"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5531365221103517988"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1097192834153013378"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"506002274126921580", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"400131058195648243", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"102962364905305225", "+", 
                    RowBox[{"3", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"9008559294333", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "629162222813055"}], "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11413765801393"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "298511145963"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"15286192063", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1839954595", "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"35372931", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"738958", "+", 
                    RowBox[{"7", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4779", "+", 
                    RowBox[{"92", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["n", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4146564149980913419200"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2358137498504340909600"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "19939182391383490144152"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "71649273988008396962244"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "45471704259659331965688"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"58410683473044074187666", "+", 
                    RowBox[{"11", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"11526691348394690285707", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"8592792369797812128896", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1571871839505285211835", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2134414327155857251820"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1841128007652369688767"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "574626354579492722220"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"27954714997696005149", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"44649088851704193965", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"8000559810353269275", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"910274698938427413", "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16152686610541463"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7762319269815745"}], "+", 
                    RowBox[{"32", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "41122932981345"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1290084412695"}], "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"53635784411", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"12516041491", "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"180298295", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"12217705", "+", 
                    RowBox[{"336", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1385", "+", 
                    RowBox[{"23", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["n", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1507460661878087592000"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4476806394000532077600"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "11152836024849202014720"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16178397698121504725736"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7375478798216788291476"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"8482240510843320483192", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"15050843575588512623802", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"9471807117967864946845", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1548383534847398372430", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1732316532605026894981"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1350743196746397655338"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "383270164577947539079"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"14871952220789291406", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"48428831558895603081", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"8031458547259555332", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"851095176229909531", "+", 
                    RowBox[{"176", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1256276901611568"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "565687880620381"}], "+", 
                    RowBox[{"32", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2807160385212"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "82538835723"}], "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3245300784", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"715854511", "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"9786060", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"631925", "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1440", "+", 
                    RowBox[{"23", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["n", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1052701900594344000000"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "12469127165919054144000"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "38201423149687126384800"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "68231882026539413776440"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "69087557570842924170588"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "25328120421143626490142"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"22895306271629564521887", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"35570576755732014396774", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"19721351972011126856782", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3046912341692111603755", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2686904898453789571844"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1943037378165726386685"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "509554321902635197062"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"14469382795657941447", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"52722423466094493373", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"16342768836701787883", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"407263175304392455", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "24085138451605143"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2559736953905439"}], "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "47807019410601"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "331272151309"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"49236410465", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2573041403", "+", 
                    RowBox[{"6", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"44581085", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"686465", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5991", "+", 
                    RowBox[{"92", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"4", " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{"11", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"873503855057433600000", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"3707904174205381920000", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"4523682546822373344000", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2194857742746524547600"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "13398551083800288347760"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "17243754538849279820712"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9418185840131544873780"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"676843263717656746239", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4412164936360298468358", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2830725425214624005195", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"639176420676565728981", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "195213342398855681431"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "185581986087220529859"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "53013195151434230995"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1447883868223221885"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3764905551778399652", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1236029655287831769", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"34209178341062045", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1296644791653981"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "153901526193745"}], "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2890018311939"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "24848643215"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2419764219", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"126994231", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6420285", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"95633", "+", 
                    RowBox[{"12", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"269", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.830322972510468*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"7481daad-b0c3-446e-b075-5222583b9e24"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Result for L = 7", "Subsection",
 CellChangeTimes->{{3.830332559101581*^9, 3.830332567838294*^9}, 
   3.830418446582506*^9},ExpressionUUID->"50cee600-2fd8-42ef-aee5-\
4e742d3fc35b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindBootstrapPolynomial", "[", 
  RowBox[{"7", ",", "\[CapitalDelta]", ",", "n"}], "]"}]], "Input",
 CellChangeTimes->{{3.830332581495085*^9, 3.830332581813424*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"14e6c986-ca41-41ca-96a6-406973becca0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2097152", " ", 
   SuperscriptBox["n", "28"], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"23", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"25", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
  RowBox[{"14680064", " ", 
   SuperscriptBox["n", "27"], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"23", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"25", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "6"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   SuperscriptBox["\[CapitalDelta]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"6", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"23", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"25", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"27", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"29", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"31", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"33", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"35", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"37", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"39", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
  RowBox[{"3670016", " ", 
   SuperscriptBox["n", "26"], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"23", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"25", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"39", "-", 
     RowBox[{"82", " ", "\[CapitalDelta]"}], "+", 
     RowBox[{"216", " ", 
      SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}], "+", 
  RowBox[{"47710208", " ", 
   SuperscriptBox["n", "25"], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"23", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"25", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"36", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"11927552", " ", 
   SuperscriptBox["n", "24"], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"23", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "19965"}], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "17401"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"32937", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9757"}], "+", 
              RowBox[{"400", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"110", "+", 
                 RowBox[{"9", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"11927552", " ", 
   SuperscriptBox["n", "23"], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"23", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "137415"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "17993"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"29826", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"7989", "+", 
              RowBox[{"80", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"343", "+", 
                 RowBox[{"27", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"425984", " ", 
   SuperscriptBox["n", "22"], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"23", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "27119895"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"14953696", "+", 
        RowBox[{"7", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5617768"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3184467"}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"1125665", "+", 
                 RowBox[{"92", " ", "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"3829", "+", 
                    RowBox[{"20", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"461", "+", 
                    RowBox[{"36", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"4685824", " ", 
   SuperscriptBox["n", "21"], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"23", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "9780645"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"911039", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "15024991"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2516000"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"1719611", "+", 
                 RowBox[{"92", " ", "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"10891", "+", 
                    RowBox[{"20", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"487", "+", 
                    RowBox[{"36", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"8200192", " ", 
   SuperscriptBox["n", "19"], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"6624914055", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"1522975786", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1297422889"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1144355172"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2490131570"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "791467315"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"199684581", "+", 
                    RowBox[{"32", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6023993", "+", 
                    RowBox[{"23", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"122553", "+", 
                    RowBox[{"200", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"79", "+", 
                    RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"8200192", " ", 
   SuperscriptBox["n", "20"], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1117591305", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"1372149782", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1876256171"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"249570757", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2028589320"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "882724725"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"209241865", "+", 
                    RowBox[{"32", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6422659", "+", 
                    RowBox[{"23", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"193773", "+", 
                    RowBox[{"40", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"685", "+", 
                    RowBox[{"27", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"186368", " ", 
   SuperscriptBox["n", "18"], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1177080436695", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1767399662357"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"2116815926723", "+", 
           RowBox[{"11", " ", "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"211684618341", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "42908312973"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "72893454045"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "134149910571"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "21058413549"}], "+", 
                    RowBox[{"76", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"41404197", "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5986543", "+", 
                    RowBox[{"184", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"13163", "+", 
                    RowBox[{"5", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"323", "+", 
                    RowBox[{"12", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"186368", " ", 
   SuperscriptBox["n", "17"], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3157307122395", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "258863995429"}], "+", 
        RowBox[{"4", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"4152829131380", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"2957122940544", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "462034234386"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1253524086492"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1184361552336"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "288306263907"}], "+", 
                    RowBox[{"76", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"687281625", "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"79220277", "+", 
                    RowBox[{"92", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"271957", "+", 
                    RowBox[{"10", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3037", "+", 
                    RowBox[{"108", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"512", " ", 
   SuperscriptBox["n", "16"], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "232754972653026495"}], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "266053397454169683"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"164336683414559861", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "116023706901241563"}], "+", 
              RowBox[{"364", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"2757128093641132", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"2376253287425049", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"240466949513703", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "545788424094078"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "522341110091592"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "155408037817989"}], "+", 
                    RowBox[{"272", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"12262677075", "+", 
                    RowBox[{"19", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2949449593", "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"63701006", "+", 
                    RowBox[{"23", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"416197", "+", 
                    RowBox[{"80", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"355", "+", 
                    RowBox[{"9", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"512", " ", 
   SuperscriptBox["n", "15"], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1049018740505008245"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "330850677339180264"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"2740380593402467", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"182145109297798677", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"290605318405172252", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"182485802448877945", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"12024287024784921", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9846461672906973"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6866220695891727"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1684828269628755"}], "+", 
                    RowBox[{"1904", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"36068763750", "+", 
                    RowBox[{"19", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4163366185", "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"76867181", "+", 
                    RowBox[{"23", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"456789", "+", 
                    RowBox[{"80", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"368", "+", 
                    RowBox[{"9", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"896", " ", 
   SuperscriptBox["n", "13"], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1112563140904816965"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"2010967743661425003", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9434778187041513961"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5726740997649789409"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1870178256748978269"}], "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"679839950459994708", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1260231250116083276", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"624629390307507891", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"26971457849043345", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20099860360784787"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11045979491206275"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "554954244315229"}], "+", 
                    RowBox[{"68", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"263706770953", "+", 
                    RowBox[{"76", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6779740821", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"415886653", "+", 
                    RowBox[{"92", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"536709", "+", 
                    RowBox[{"20", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1571", "+", 
                    RowBox[{"36", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"128", " ", 
   SuperscriptBox["n", "14"], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7580124058408856955"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"10231401898060069944", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "19121401335253372883"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "33145964920490666449"}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5923156345507546094"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"2760155079882630055", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"12243933759328962327", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1934360847241399759", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"242181490968359943", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "276343342658689449"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "94489577071599567"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5585014611963449"}], "+", 
                    RowBox[{"68", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1382758470093", "+", 
                    RowBox[{"76", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"74672725981", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5193254353", "+", 
                    RowBox[{"92", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"7303329", "+", 
                    RowBox[{"100", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4531", "+", 
                    RowBox[{"108", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"5824", " ", 
   SuperscriptBox["n", "12"], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"71773291459682137710", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"129147712700682177078", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"63705222461117900165", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"251814951221635450107", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "274880386032952380940"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "442463891042499174127"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "217015795596614235907"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5978779227950497813", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"27676725637752716054", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"15864764871436595673", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2870257975685064263", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1033617441606323366"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "773751199726834511"}], "+", 
                    RowBox[{"64", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3029200736183602"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "174354752140277"}], "+", 
                    RowBox[{"136", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"753266547246", "+", 
                    RowBox[{"19", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"12965925257", "+", 
                    RowBox[{"32", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"60822206", "+", 
                    RowBox[{"23", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"220763", "+", 
                    RowBox[{"20", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"490", "+", 
                    RowBox[{"9", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"11648", " ", 
   SuperscriptBox["n", "11"], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"110379534126583480605", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"180524272434715274439", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"141308046403354293316", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"26117582027130896262", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "283353783124723266850"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "323267886892839034735"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "130241160097358988515"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5365829061714975250", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"13317452480295127092", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6383246293932040416", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"960695615677097261", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "370237553667841262"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "233917358672217181"}], "+", 
                    RowBox[{"64", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "813246659246542"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "38452130631807"}], "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3091091658462", "+", 
                    RowBox[{"19", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"48102076283", "+", 
                    RowBox[{"32", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"209531486", "+", 
                    RowBox[{"23", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"717441", "+", 
                    RowBox[{"20", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1522", "+", 
                    RowBox[{"27", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"4576", " ", 
   SuperscriptBox["n", "10"], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"121467099289791896340", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2197512149870777853128"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"2421744267926321913550", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"7210362921557133128169", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"7185489092844226131839", "+", 
                 RowBox[{"7", " ", "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"426315197040355008381", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "671461833851997401385"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "438966000764137392261"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "95954648013598335984"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2243938518278721276", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"23721012709300666659", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"11511229406122211116", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1871422250316731619", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "230137706285535393"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "38952508112725677"}], "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "529552621328451"}], "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3544105556775"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1603617295413", "+", 
                    RowBox[{"76", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6148261343", "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"102878511", "+", 
                    RowBox[{"46", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"169361", "+", 
                    RowBox[{"10", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"695", "+", 
                    RowBox[{"12", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"4576", " ", 
   SuperscriptBox["n", "9"], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "342097395124843786260"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1384482782115125986328"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"3399787362511977665056", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"7394046318934525371957", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"6055733490966275021628", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1260186412749596569800", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2768043071836667467152"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2795114631858867269085"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "256549495256912795238"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"12295228797919376208", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"53087414072525777673", "+", 
                    RowBox[{"7", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3193243500449732821", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"447363359815295677", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "114915254532786657"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16815390383389827"}], "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "206370262389531"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2348201043051"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"567354217557", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"37769375367", "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"590672441", "+", 
                    RowBox[{"92", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"459764", "+", 
                    RowBox[{"25", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"721", "+", 
                    RowBox[{"12", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"416", " ", 
   SuperscriptBox["n", "7"], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1195584869694688903857420"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2558591811435773499739668"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3982926138012423444397464"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3622912519975733072610242"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"1655273935705519632262436", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"5813373117898859386724682", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4874501041371058599497851", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1511878588401288577670852", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "611828708541205190865543"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "802573372705516100315634"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "323552191361276445529011"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30451236249845520485618"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"28022566462509141741919", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3530333300985545302046", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"669165967013930180060", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "21471310994493978933"}], "+", 
                    RowBox[{"176", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "240422797780607307"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "58221695651296953"}], "+", 
                    RowBox[{"32", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "175445292932718"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"12351129544941", "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"402489405857", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"62495087151", "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"700521952", "+", 
                    RowBox[{"23", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1672371", "+", 
                    RowBox[{"80", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"655", "+", 
                    RowBox[{"9", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"208", " ", 
   SuperscriptBox["n", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1327798666206942014098440"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1674374913483545442656424"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3919436727971385645996580"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "11176689116042649427910236"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"3118486118359992652794242", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"21229868329594812730920629", "+", 
                    RowBox[{"11", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1969116435813416920224124", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"754784881107455375409700", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "318425821710054975846762"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "500143582797541188444063"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "114228948872369639003451"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12391185644306697033580"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"11888707899262423329681", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3315502503726416693134", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"689189334179430662277", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "21495011791032884651"}], "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3119724729798967416"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "815413208121442989"}], "+", 
                    RowBox[{"32", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2646531075297585"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"191090274866097", "+", 
                    RowBox[{"112", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"963198603722", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"158378658093", "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1867916275", "+", 
                    RowBox[{"23", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4664601", "+", 
                    RowBox[{"80", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1900", "+", 
                    RowBox[{"27", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"728", " ", 
   SuperscriptBox["n", "6"], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"186650484841240140036960", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"4061330881966195431843744", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "374752975691293421715288"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10605501603141693475464228"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "21168746894664221969406464"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "20591345260433420612915222"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1916967128133585854938775"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"13459798366399584396199018", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"12808590880702937010015457", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4629117679254258725929438", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "619172594848431640983681"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1364507884022661818302910"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "577694493986761066176193"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "18160895582951417044959"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"8424082828255548031808", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4610652163256629988553", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"447562372369825382569", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "463551508902693005"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1354992556153045029"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "82292384076423477"}], "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1002153916600243"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"12573127426343", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1861721012619", "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"35345242474", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3068908077", "+", 
                    RowBox[{"92", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1772489", "+", 
                    RowBox[{"20", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2693", "+", 
                    RowBox[{"36", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"728", " ", 
   SuperscriptBox["n", "5"], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"862992570339040945023360", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"2817695742339786801606288", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "461895650195235956447616"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7574320210183977500825796"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "11841557862986661669843516"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "8395170983737838825689754"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "472246772793868074724093"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3968192252126971271075535", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3250478166728239104510049", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1031205202960418642526839", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "122102642015632125381693"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "242816313735036353811023"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "93373118721401963292477"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10725246967497402822881"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2292712322221479888467", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"579146913225257986094", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"104112627597702739487", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "133997720527735591"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "277509407947444299"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15758449297079181"}], "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "179630556795701"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2205839226085", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"302597855633", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"10891059967", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"450476731", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5726909", "+", 
                    RowBox[{"20", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"8365", "+", 
                    RowBox[{"108", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["n", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"4059149514603831690777504000", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"3011508560900307801049171200", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"19894012786904111957778812640", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"73960556961911799779005777632", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"58549308536066955677703552672", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "47627541417466448863960400928"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "135756238753159211856518191158"}], "+", 
                    RowBox[{"91", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1307915847324456730338082904"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "403538139328870144084500917"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"219658871666294121625987837", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"281849909496758029662743635", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"119889087442211931602647027", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"11117467847343552594336047", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12951948264986511038239355"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6966872358676399539561279"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1406239044681003039599479"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"40952256486234327676449", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"61482889358519727626797", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"15758339003118390776953", "+", 
                    RowBox[{"32", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"41819737345878648055", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9073141403222181975"}], "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "433375903220056049"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "61586114198451681"}], "+", 
                    RowBox[{"64", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "38587894168505"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"10571760539563", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"599902098555", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"65825345959", "+", 
                    RowBox[{"32", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"140997991", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6144809", "+", 
                    RowBox[{"200", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"785", "+", 
                    RowBox[{"9", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["n", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1473191974231749120515040000", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"4640432618505563447118264000", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"11729539565141621935734828000", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"17957931201963022386437906040", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"10398542267696246757770675796", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "6772757716128561639251401710"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16418299696040690276123549799"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12384333915659043541801058097"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3489094017481726849906582339"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1416612331993859095292317315", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1744075176898169269751126985", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"687483198472369119438239336", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"65705517866280538363390650", "+", 
                    RowBox[{"7", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8292725500855578536034638"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4255260326529281009984395"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "815795946545173642707641"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"36704565627236143070547", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"59554172849173260853707", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"14533002212182200914829", "+", 
                    RowBox[{"416", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2861709532576555121", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "554600204902370255"}], "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "25555793366697539"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3466804722289737"}], "+", 
                    RowBox[{"64", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2106548138793"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"531225512283", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"28985307265", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3049659999", "+", 
                    RowBox[{"32", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6272889", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"263121", "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"811", "+", 
                    RowBox[{"9", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["n", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2061232429439749325760000000", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"24765413749337658449122560000", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"79211589358869922660614720000", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"147629126443047068978221003200", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"161178792195131794185132650400", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"76679006061778007764621432896", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "34360721614381785440001825672"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "78639667795257379691715565056"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "53207353213305220288389950868"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14163482534846696334935897843"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4110577955430200633501589597", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5091237373589741081355581206", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1890245678905897345342414858", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"187330441835586877638931308", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "125432445298995064632835324"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "62235666357686865498188634"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11422382518218533523534790"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"377414485811088576211671", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"699817864902381081758711", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"40871071031402397278685", "+", 
                    RowBox[{"56", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"57920111379688034113", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2504568996246133791"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "447438339062714857"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14523139333607307"}], "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "34276882178617"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1994774541708", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"419228141999", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"10585600853", "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"83701681", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"845173", "+", 
                    RowBox[{"20114", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"216", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"2", " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1708783181417553905664000000"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7566918949098837488160000000"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10211204811266311484721600000"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"2541685553439982697056176000", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"26870646287001263876199093600", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"38708226243464404302708411600", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"25123921629910399653345861264", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2504652052537812127118614848", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8822895779253196216660978890"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7329473169222920931702057207"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2434901643177111876186584230"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"116788637912858642843773817", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"457240735734643869888281220", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"189528332280995313166791438", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"26268466774429629708897808", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7735615820369415503990122"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4601328845240123110220902"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "908505322690774011396727"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4482939908464796847082"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"40825953602274114058913", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2494901461084625044847", "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"27092577254113678489", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "790841363880370829"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "157094371648254937"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5129186040638023"}], "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13332680885173"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"578125838939", "+", 
                    RowBox[{"7", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"17754327785", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"439205511", "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3378495", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"33133", "+", 
                    RowBox[{"766", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.830338073986573*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"f1dff8c5-9093-4254-80d9-43fc548c621c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Result for L = 8", "Subsection",
 CellChangeTimes->{{3.830399374172091*^9, 3.830399383091324*^9}, 
   3.8304184473294077`*^9},ExpressionUUID->"31db153b-56e8-4f5c-8a9b-\
a9e9595817bf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindBootstrapPolynomial", "[", 
  RowBox[{"8", ",", "\[CapitalDelta]", ",", "n"}], "]"}]], "Input",
 CellChangeTimes->{{3.830399393569127*^9, 3.830399393662561*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"c8d759dc-747e-424e-8564-1af51b1dea67"],

Cell[BoxData[
 RowBox[{
  RowBox[{"16777216", " ", 
   SuperscriptBox["n", "32"], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"23", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"25", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"27", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"29", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
  RowBox[{"134217728", " ", 
   SuperscriptBox["n", "31"], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"23", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"25", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"27", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"29", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "8"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "6"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
   SuperscriptBox["\[CapitalDelta]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"6", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"7", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"23", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"25", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"27", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"29", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"31", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"33", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"35", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"37", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"39", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"41", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"43", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"45", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
  RowBox[{"33554432", " ", 
   SuperscriptBox["n", "30"], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"23", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"25", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"27", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"29", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"55", "-", 
     RowBox[{"94", " ", "\[CapitalDelta]"}], "+", 
     RowBox[{"248", " ", 
      SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}], "+", 
  RowBox[{"167772160", " ", 
   SuperscriptBox["n", "29"], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"23", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"25", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"27", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"29", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"67", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "17"}], "+", 
        RowBox[{"124", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"4194304", " ", 
   SuperscriptBox["n", "28"], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"23", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"25", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"27", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "921081"}], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "994679"}], "+", 
        RowBox[{"10", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"203593", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "42683"}], "+", 
              RowBox[{"464", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"441", "+", 
                 RowBox[{"31", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"58720256", " ", 
   SuperscriptBox["n", "27"], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"23", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"25", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"27", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "550107"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "295257"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"317354", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"66261", "+", 
              RowBox[{"464", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"456", "+", 
                 RowBox[{"31", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"6291456", " ", 
   SuperscriptBox["n", "26"], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"23", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"25", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"27", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "58818955"}], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"45476292", "+", 
        RowBox[{"7", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "17991625"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10302209"}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"4983605", "+", 
                 RowBox[{"12", " ", "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"96123", "+", 
                    RowBox[{"116", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1837", "+", 
                    RowBox[{"124", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"81788928", " ", 
   SuperscriptBox["n", "25"], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"23", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"25", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"27", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "23449175"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "512415"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "24109607"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6931570"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"7521527", "+", 
                 RowBox[{"12", " ", "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"262509", "+", 
                    RowBox[{"116", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1927", "+", 
                    RowBox[{"124", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"25559040", " ", 
   SuperscriptBox["n", "24"], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"23", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"25", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"13783987863", "+", 
     RowBox[{"4", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"11615013298", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "19343563709"}], "+", 
           RowBox[{"10", " ", "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "95638032"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2613201177"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "958712209"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"436351993", "+", 
                    RowBox[{"32", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"8157724", "+", 
                    RowBox[{"3", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1715757", "+", 
                    RowBox[{"232", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"911", "+", 
                    RowBox[{"31", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"102236160", " ", 
   SuperscriptBox["n", "23"], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"23", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"25", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"26681190561", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"24780428435", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "18194538357"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "11312935565"}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9402218875"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2306292729"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1164103903", "+", 
                    RowBox[{"160", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4500234", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1925741", "+", 
                    RowBox[{"232", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"941", "+", 
                    RowBox[{"31", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"25559040", " ", 
   SuperscriptBox["n", "22"], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"23", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"25", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"806098017375", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "730391976693"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"1993177563567", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"2141731119967", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "578531613229"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "464756508397"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "619242986805"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "75087207977"}], "+", 
                    RowBox[{"92", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"271618551", "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"22453015", "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1027747", "+", 
                    RowBox[{"29", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3837", "+", 
                    RowBox[{"124", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"25559040", " ", 
   SuperscriptBox["n", "21"], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"23", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"25", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3259025197785", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"676880068263", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"4792094526142", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"2823379887064", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1489703832133"}], "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "788769876477"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "589088430172"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "104297247351"}], "+", 
                    RowBox[{"92", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"445363963", "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"32532885", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2328249", "+", 
                    RowBox[{"58", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3987", "+", 
                    RowBox[{"124", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"245760", " ", 
   SuperscriptBox["n", "20"], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"23", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "55676614689627525"}], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "91070503501436891"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"51851701003315898", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"9980376708875800", "+", 
              RowBox[{"91", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"1434301738289335", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"980854560683789", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "133219888576269"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "158623873186713"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "55256536474678"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12444716269997"}], "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"111625875966", "+", 
                    RowBox[{"23", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4492601697", "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"82731386", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"10966447", "+", 
                    RowBox[{"464", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1410", "+", 
                    RowBox[{"31", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"491520", " ", 
   SuperscriptBox["n", "19"], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"23", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "173543354409071475"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "211524958031330593"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"68777659480930528", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"99560737436272115", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"90665752579277705", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"42688032422206215", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6937717679255187"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13452331986636411"}], "+", 
                    RowBox[{"10", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "704322648380527"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "127569634616699"}], "+", 
                    RowBox[{"112", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"191585659199", "+", 
                    RowBox[{"23", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6230568289", "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"98392667", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"11916079", "+", 
                    RowBox[{"464", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1455", "+", 
                    RowBox[{"31", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"122880", " ", 
   SuperscriptBox["n", "18"], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"23", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2858327454012901875"}], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"3885672814804377700", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9132113057130349253"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "14223895743427167387"}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"238914518745534673", "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1442958891036867200", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2523143665473570776", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1174062634606604600", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "59407990922060638"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "250016664262450657"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "61594887906791525"}], "+", 
                    RowBox[{"76", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "142071253048647"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4356293605573", "+", 
                    RowBox[{"92", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"37437419103", "+", 
                    RowBox[{"20", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"440545065", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"12624761", "+", 
                    RowBox[{"116", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5953", "+", 
                    RowBox[{"124", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"122880", " ", 
   SuperscriptBox["n", "17"], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"23", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7727390167472913375"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1366703087535787895"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "20155707760644072921"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "19136457112535103188"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"84773243880012755", "+", 
                 RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"2124583259689451000", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2232984418035945174", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"796091937952977171", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "66982221085351407"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "156227375496527247"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "63042573187484825"}], "+", 
                    RowBox[{"76", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "120950867746659"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4338065730425", "+", 
                    RowBox[{"92", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"30091097687", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1567252385", "+", 
                    RowBox[{"12", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"13783275", "+", 
                    RowBox[{"116", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6163", "+", 
                    RowBox[{"124", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"3840", " ", 
   SuperscriptBox["n", "16"], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"48522215202133135416975", "+", 
     RowBox[{"8", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"16137490630243648659456", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6650468470489974533117"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"2131409475311413058716", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "28927745714715779278246"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "32256530953426099963141"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7418661757511939163213"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3544129631593602943908", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4324813414978508440657", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1746812336055858515730", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"86200543506540648185", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "200774028064614795206"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "93473312709058755187"}], "+", 
                    RowBox[{"1088", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15994587147998001"}], "+", 
                    RowBox[{"19", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"12872150835073", "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5383078042152", "+", 
                    RowBox[{"23", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"58471390251", "+", 
                    RowBox[{"32", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"236808341", "+", 
                    RowBox[{"3", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5782961", "+", 
                    RowBox[{"116", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1938", "+", 
                    RowBox[{"31", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"30720", " ", 
   SuperscriptBox["n", "15"], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"27745953202792980662850", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"41596646513790204819003", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"3088186986224318172185", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "11147614980079301554403"}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "18424857468969471980819"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "14503609441261998087631"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2631615647076817244697"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1447679810243666902359", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"666927086655517741952", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"223696733650404678207", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5881093682447294069", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "22863117821842133426"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9196767337160259907"}], "+", 
                    RowBox[{"64", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23553115631821533"}], "+", 
                    RowBox[{"19", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"30032111103073", "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"7223129960220", "+", 
                    RowBox[{"23", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"71346616107", "+", 
                    RowBox[{"32", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"268759493", "+", 
                    RowBox[{"3", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6211585", "+", 
                    RowBox[{"116", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1998", "+", 
                    RowBox[{"31", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"5120", " ", 
   SuperscriptBox["n", "14"], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"301851921077384265768375", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1561072956682479351953980"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"2682136938007110650578547", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"5987036366944552751251741", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"1522603507403077294925909", "+", 
                 RowBox[{"3", " ", "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "100586377111393238348761"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "765205853169790271954435"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "309613787963852534443765"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "37002585964575140484380"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"18300613536804096374395", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"18592767980649870300575", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6168303031380748147604", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"328812877636132070727", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "232447958036878057267"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23141275161351017389"}], "+", 
                    RowBox[{"80", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "46190816246990845"}], "+", 
                    RowBox[{"152", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3131263052845", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"11437500509473", "+", 
                    RowBox[{"92", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"27265071365", "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"393241607", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"13120145", "+", 
                    RowBox[{"58", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"8185", "+", 
                    RowBox[{"124", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"5120", " ", 
   SuperscriptBox["n", "13"], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"311088558099714257713500", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "490723689141338456065145"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"5149534888887181439627686", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"7551913895946143168804354", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"3453205376781804961695941", "+", 
                 RowBox[{"6", " ", "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "212979013774914787869481"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "587564776507073644165466"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "373384876869723729746953"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17973963898165612505131"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"9795600850074481050617", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"8054785888951786587830", "+", 
                    RowBox[{"7", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"329560660259690307993", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"11923800492404320243", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "22228233861893091295"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1955393046544312039"}], "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17482306034277005"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"75276696013813", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"75482950645883", "+", 
                    RowBox[{"92", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"165415884829", "+", 
                    RowBox[{"40", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"446644301", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"7065562", "+", 
                    RowBox[{"29", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"8455", "+", 
                    RowBox[{"124", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"3328", " ", 
   SuperscriptBox["n", "12"], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "210139560705665009946312450"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "422232907611520193982740796"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "261928220846168894011824050"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "811843580308562105775736875"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"1538331755445911265480960855", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"3089638293575564540037692201", "+", 
                    RowBox[{"5", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"383657272031211509475038395", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"8998314521147535945374797", "+", 
                    RowBox[{"6", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13442162360185837852400986"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9984885301720869514589995"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2739820509958818529914465"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"389529476878375864602672", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"582164602184521033241163", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"100069908643986326600147", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5564308088236245687255", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1745804718051053933003"}], "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "53786000879052443985"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9924055023844467233"}], "+", 
                    RowBox[{"32", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16241324483515785"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5386433082675945", "+", 
                    RowBox[{"112", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"13640123777735", "+", 
                    RowBox[{"23", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"79259835979", "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"806225755", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"40523305", "+", 
                    RowBox[{"464", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2495", "+", 
                    RowBox[{"31", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"6656", " ", 
   SuperscriptBox["n", "11"], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "323641183569099417637219800"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "594151887187787787622851834"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "525684383300186627947842560"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "161655941138360174535831910"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"859987594765724858095810225", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1181527091602012208787988319", "+", 
                    RowBox[{"5", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"121832131923716654116909427", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"316171226703756698043673", "+", 
                    RowBox[{"6", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6721609167754114269745873"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4221632807312345619795837"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "502743497399959192070253"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"73876672976662056763363", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"91686199508953594434191", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"28305450822758785266871", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1393778063008123276868", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "439016890709427624013"}], "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12227298174066240818"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2081013718854698615"}], "+", 
                    RowBox[{"32", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3067707122872032"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1023525642890847", "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"16891120918366", "+", 
                    RowBox[{"23", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"92714523171", "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"897706740", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"43254425", "+", 
                    RowBox[{"464", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2570", "+", 
                    RowBox[{"31", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"3328", " ", 
   SuperscriptBox["n", "10"], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "280364247031074923775019500"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"5006594275724170683698891040", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4570224101757945862474928382"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "17652608971097704006705570561"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "20067203247071235090794918185"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "10464627322579803001104943710"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"9944337334845931048986493357", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"17309891075637579688818477236", "+", 
                    RowBox[{"5", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1935441320393762646174945840", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"216979219508461991627324047", "+", 
                    RowBox[{"6", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "62315399913647747927343800"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "41927445037196175043179878"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10566467956415427642544785"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"338615382785289340439041", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"667182146350212462178683", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"207893450478508831589951", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"11084478294818854462345", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "599149318608410092083"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "70446536827572001261"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2953869109088152475"}], "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "18816948265770435"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1183630182849081", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"78360094049327", "+", 
                    RowBox[{"184", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"52151377470", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3906218235", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"45586295", "+", 
                    RowBox[{"116", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"10533", "+", 
                    RowBox[{"124", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"16640", " ", 
   SuperscriptBox["n", "9"], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"157410931116704372482057200", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"669160270201935760372709676", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1437180035027688688581622008"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3715549347711539865313421760"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3502152674577258684989357831"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1154212663414693004064124335"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1223920252951354828064697059", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1638520146017813511783565312", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"782461146882253264951705389", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"69181308427006868253120311", "+", 
                    RowBox[{"3", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "41040012784971644449787221"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12161169983521244292668369"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2741315123138992336448311"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"181066160490563261623001", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"149588851567172097975762", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"42593273656231631012580", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4118954096512144439849", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "220375837619911213911"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23696510877866648261"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "924791207860261621"}], "+", 
                    RowBox[{"40", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1077813441341703"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"67718423862089", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4196271413567", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"121825269543", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4353055945", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"48738697", "+", 
                    RowBox[{"116", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"10863", "+", 
                    RowBox[{"124", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"96", " ", 
   SuperscriptBox["n", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"5287628987094965074574939447400", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"7511491077193739167188621043392", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"16833769542427791710354806124496", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"48074707949541890376187738765920", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4104145722016906139817661058340"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "88158416039590456618085357754922"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "104675719447269024459720354130671"}], "+", 
                    RowBox[{"65", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "783998743576344123674009370230"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"131376819875119309609452253117", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"407953454432942256350134494034", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"237122853255393636443159783503", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"48859145141308264618967818790", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16441400951476595850355334701"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3667772781288445893769997542"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1073812528332307487584128045"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "32403855743151420879304013"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"30266225690008739573119902", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"11645193865600094551722477", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1770509304220822974249757", "+", 
                    RowBox[{"32", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1295822321347360008990"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2347908713544128932879"}], "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "61890082173460958791"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5680657083445366781"}], "+", 
                    RowBox[{"64", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2592859268906040", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1973207525761615", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"75604300391823", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6821800934739", "+", 
                    RowBox[{"160", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2513205982", "+", 
                    RowBox[{"3", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"31881151", "+", 
                    RowBox[{"232", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3081", "+", 
                    RowBox[{"31", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"384", " ", 
   SuperscriptBox["n", "7"], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2375845716314617059613802284800", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"5497644579671582573453702974584", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"8880530178626034965803882939824", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"8762354101520347782971422155384", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1976374043758369163628915111384"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "12397887021999427990137055109760"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12171828041146840596827649794992"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4981407365118911062317151698463"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"728820000481291146455828900138", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1977143378305402359742081341547", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1030445568337093863310191334642", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"194168370722072841431523959565", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "57054032813238372524597409750"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "47464465669254355724895987095"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6445484884917774268317450425"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "372182068263925177830090875"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"154558212511392755571111750", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"55937311015357176041725635", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"8006098654433186788089125", "+", 
                    RowBox[{"416", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "406927547357769924660"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "720651696153109842275"}], "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "18008252844115154225"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1570614589193829145"}], "+", 
                    RowBox[{"64", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"672686242276980", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"492834544438595", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"18063973100925", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1562890161591", "+", 
                    RowBox[{"32", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2768717896", "+", 
                    RowBox[{"3", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"33889183", "+", 
                    RowBox[{"232", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3171", "+", 
                    RowBox[{"31", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"192", " ", 
   SuperscriptBox["n", "6"], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1300334350284078314967947556000"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "28466126337204675660834164875680"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2422113231445298944344947360376"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"73607538710552633985712297452300", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"160670473064134989889028864191704", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"171735241925660256644852689435410", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"40711915584251175067810871309727", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "92458351437403892860883433921536"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "109314289000982749687094452415296"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "50648337813015478216788330491515"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1647609476729992556667507295116"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"11147706217808775613723340303831", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6352035864014917127450943755692", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1376182223257931249341193733055", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "186831490606579211077697982025"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "212900837370434819716878985615"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30135900821394787823747383080"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2375715023282849853100658735"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1053233050429948567478066485", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"203088561962680675206200045", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"7445054874507925062183195", "+", 
                    RowBox[{"56", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "289252884739962056745"}], "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "494042397592846379225"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99499588823007107475"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2184406188594491745"}], "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2240623547524895", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1140619249960363", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"82585078844501", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1740282721643", "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"11985202015", "+", 
                    RowBox[{"24", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"17829342", "+", 
                    RowBox[{"29", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"12997", "+", 
                    RowBox[{"124", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"64", " ", 
   SuperscriptBox["n", "5"], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "18010213215542402053821683040000"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "61984502090984166497745740431200"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1100858944536970198004766443040"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"158982342867756752485759621557984", "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"276075619435452772494029650314420", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"222128392006378677338983924941816", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"43069492837569232709599898600154", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "82187230160365225014996255342951"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "85414798156265450616376498372896"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "35431318920883678002500555699967"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1454338877787036920291573344293"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6003134508313063264708164670681", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3176392457971866465179083077907", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"645080793509630236056079514255", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "72725716998116597605162871005"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "82036780473536048173537165080"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "21893441919401847528905833275"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "832701126860637744583510050"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"327611534432673264427693050", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"120493887239080436038618065", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4193724074296959574641405", "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "495159108717952310775"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3461996393324902540575"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "332415019291482320505"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6963875007023152725"}], "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6689367008239695", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1653584822355345", "+", 
                    RowBox[{"7", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"32805371181561", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"664087613925", "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4403563487", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"37941887", "+", 
                    RowBox[{"58", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"13387", "+", 
                    RowBox[{"124", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"80", " ", 
   SuperscriptBox["n", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "420761402309707188006588327072000"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "374782523747416058296848760704000"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2107282292795426374477812081654720"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8002359504906616198139694901385040"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7342374533547273804148802306084424"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"3879767999833450144389827463293460", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"14890816769759484579429026854818798", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"14790136662975590524871186009308920", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5973988532559168274255144951737426", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1438537916337491396313537342913749"}], "+", 
                    
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3086987827972159508520833864770761"}], "+", 
                    
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1641794184820463309534393063415826"}], "+", 
                    
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "310127936483615551286855680440630"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"113853777120449990741938160294766", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"95018822417594758193503766517090", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"27052534108145718794412730577916", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1421757482816445469832615117052", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1631015026869852964168581207641"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "616749724669598077345182842055"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "45102330941054646795732523005"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1235332187102491029868638924", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1235580395935479138817591989", "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"15501618765308153207655924", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1100560121029710327432909", "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10583517553866424969620"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3534753128493417315303"}], "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "27746680532688639396"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1274825170982091855"}], "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"9916841456877444", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2367644029182271", "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"15667750042140", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1064715535527", "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3065794116", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"93496179", "+", 
                    RowBox[{"464", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3696", "+", 
                    RowBox[{"31", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"32", " ", 
   SuperscriptBox["n", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "762713355486076295290892985600000"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2519328925540502606418901463520000"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6455316292167017057951863687104000"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10293184416655585396669335952435200"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6938634410132465911699392039385200"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"2578477108484643606522530097987960", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"9089622309159039941662889053935828", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"7890220937751010433677366485648354", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2931246713377986700604137518128940", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "428753733574570295556719353600530"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1053632343108019120547510883577563"}], "+", 
                    
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "528724738828099580428797838837039"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "98954630344639517676177618788080"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"26501374400910554705756633596920", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"22574402949136834610268868908760", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6190213603083091843479986965430", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"369708294124610154411961110510", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "302140060110479843472603216280"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "111758573373261985668134874705"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15909841077189134582585130825"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"334176511492637067823054515", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"369934006573295942009715645", "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4494366582462077544665715", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"313781386533512222653845", "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2656376330696522505825"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "874435165843368746175"}], "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6633139825453349409"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "298467464726247207"}], "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2117098980890265", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"494323993280855", "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3162176625209", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"207635596287", "+", 
                    RowBox[{"80", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"115655057", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3416623", "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3801", "+", 
                    RowBox[{"31", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"16", " ", 
   SuperscriptBox["n", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "534191057646034875013287360000000"}], "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6496625515801236604551336268800000"}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "21514095671030871449696561437920000"}], "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "41502812658104836084017801681432000"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "47972602777367652351514312556584800"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "26814774918351575795112333434548800"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5480178257268026173971291589975512", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"21827766951529713282905764054725240", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"17289484371034025637440525089002408", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6076732607580087472824128989852065", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "435930662464567385032664118029487"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1533913580444902292190842539108661"}], "+", 
                    
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "739883621688113125135265021278524"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "138140654924944297756177592202845"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"26393602066563036586725561439610", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"23765181971831915873235168742426", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6329055420216784729195466408156", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"418037884408512115794768511035", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "250942376967452485028764066975"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "91578023249019546270188337285"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12738612868161636650484346800"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"393038339995659609065087385", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"126284019053102475075641505", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5963146322464943969761425", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"102494688402119363692185", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3057341337616466038515"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "248948409896267626443"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7311585781711344075"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "80565029609167107"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2090999187381995", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"119492193987843", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2958032145971", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"46948364491", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"506087855", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3621415", "+", 
                    RowBox[{"62556", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"496", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"16", " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"442589795839983865163650560000000", "+", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"2028628883965093207304899392000000", "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"2954755217495928564557877542400000", "+", 
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "223563234565805351430740950080000"}], "+", 
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7034455718140679310481583238648000"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "11130763263886675790838766235124000"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8160415054221803862839020542424080"}], "+", 
                    
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1759072236836280760692551896183296"}], "+", 
                    
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2155391837510924474737938666842220", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2285495476254897952104915660674334", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"962497093690431793979220678512265", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"81055720454972071939727755185999", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "125386390296680390384474636081788"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "71592575689909473876661951862165"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15957836966655670596357614019055"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"903745790047330416364263650962", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1677061298606246485106993957388", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"488158800447730087638685482116", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"45020033814383510854608436475", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13208424089347706940818562685"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5508486918746486050179803820"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "818002867153088357269338045"}], "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2669106130681597582297275", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6201099521519367508120875", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"304555183381065055902435", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5640879399301722225795", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "116935498981523739945"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10693199340187256121"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "316241972478264465"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3662882199350841"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"73515895818385", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4423781205089", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"107990870953", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1675291625", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"17608605", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"122797", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"517", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.830410304441032*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"2b966534-81f5-4a2c-a3df-5c601931c96f"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1290, 797},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 248, 4, 98, "Title",ExpressionUUID->"df867a95-d00b-4891-a8b7-80625e035510"],
Cell[831, 28, 885, 16, 104, "Text",ExpressionUUID->"08cf61e9-f3cd-4bfa-8f13-bb1d4fbd7dd0"],
Cell[CellGroupData[{
Cell[1741, 48, 219, 4, 67, "Section",ExpressionUUID->"bcf62e0f-2468-47e5-8fae-9572b9bc0ed2"],
Cell[1963, 54, 659, 18, 61, "Text",ExpressionUUID->"2476f76e-9612-4c9b-853f-1856c61993f9"],
Cell[2625, 74, 9473, 235, 400, "Input",ExpressionUUID->"a6fe4720-39ef-456f-81dc-40a40b6e3127"],
Cell[12101, 311, 244, 5, 35, "Text",ExpressionUUID->"dda0452a-7274-4cd8-b9b2-ab111a9f2adb"],
Cell[12348, 318, 2276, 65, 86, "Input",ExpressionUUID->"2dfa299a-ef02-4466-ac34-fcb6be33625c"],
Cell[14627, 385, 208, 4, 73, "Input",ExpressionUUID->"83829fbf-b1eb-47db-bb6b-64b8efd0946f"],
Cell[14838, 391, 1011, 30, 35, "Text",ExpressionUUID->"1f082840-8d2d-4f85-bcba-d5e0a614c5fd"],
Cell[15852, 423, 10212, 239, 510, "Input",ExpressionUUID->"2150c9f2-7864-42ff-a224-b28bd1f7f8a0"],
Cell[26067, 664, 228, 5, 35, "Text",ExpressionUUID->"bdd3a3fe-4057-4ff7-a05e-539dc5702273"],
Cell[26298, 671, 2551, 70, 86, "Input",ExpressionUUID->"2d444907-7bde-48f9-9fc0-2c9838d92c0f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28886, 746, 241, 4, 67, "Section",ExpressionUUID->"a1b71b6f-06f9-4a71-95bd-aa9e337c8839"],
Cell[29130, 752, 909, 26, 58, "Text",ExpressionUUID->"ab34f9fd-1920-4693-8a0d-eef49c75d04b"],
Cell[30042, 780, 2349, 66, 86, "Input",ExpressionUUID->"55df61cd-8428-441f-90d9-84a5848330fe"],
Cell[CellGroupData[{
Cell[32416, 850, 237, 4, 54, "Subsection",ExpressionUUID->"d05f46c1-7423-4dce-97e5-b1fd55d7cb88"],
Cell[32656, 856, 462, 13, 37, "Text",ExpressionUUID->"1752724c-4d2a-4ab3-befd-0b1f047ee6e1"],
Cell[CellGroupData[{
Cell[33143, 873, 308, 6, 52, "Input",ExpressionUUID->"4d099d59-2732-41bf-8b2b-91163969a337"],
Cell[33454, 881, 151, 2, 34, "Output",ExpressionUUID->"83bf1d00-f8b3-4a73-85f7-6b316379fc3d"]
}, Open  ]],
Cell[33620, 886, 183, 3, 35, "Text",ExpressionUUID->"46a7c754-a818-49d6-9204-35efdad9497f"],
Cell[33806, 891, 2628, 73, 108, "Input",ExpressionUUID->"ff9171a4-8ac8-4cd5-b599-b9fa7e3f66b6"],
Cell[36437, 966, 154, 3, 35, "Text",ExpressionUUID->"2eb27924-e1d8-4040-a54c-9fff68806993"]
}, Closed]],
Cell[CellGroupData[{
Cell[36628, 974, 238, 4, 38, "Subsection",ExpressionUUID->"7cd880e6-d2cc-4bf9-acde-61739b5f02c7"],
Cell[36869, 980, 464, 14, 37, "Text",ExpressionUUID->"b61737e8-1223-4c72-b43b-3a0755b3b3c3"],
Cell[CellGroupData[{
Cell[37358, 998, 202, 3, 30, "Input",ExpressionUUID->"ff7e1d29-4eb0-466f-8035-a50760dfa243"],
Cell[37563, 1003, 1485, 44, 37, "Output",ExpressionUUID->"4d98b27f-1982-4412-a354-dd1d0977f1b4"]
}, Open  ]],
Cell[39063, 1050, 183, 3, 35, "Text",ExpressionUUID->"3395aba9-4ea2-4ecc-93fc-a2a7ee4f9c47"],
Cell[39249, 1055, 4168, 116, 131, "Input",ExpressionUUID->"22427d46-b83b-4cd8-a3fd-a781fb347671"]
}, Closed]],
Cell[CellGroupData[{
Cell[43454, 1176, 258, 4, 38, "Subsection",ExpressionUUID->"e9b9001e-fbdb-4544-8ead-18c3a31175aa"],
Cell[CellGroupData[{
Cell[43737, 1184, 268, 4, 30, "Input",ExpressionUUID->"8ce75f72-6907-4a5e-b5d1-9e394da9ddef"],
Cell[44008, 1190, 6751, 200, 100, "Output",ExpressionUUID->"f6e37cf4-a1aa-4d84-9c16-87f8fad7dd3f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[50808, 1396, 186, 3, 38, "Subsection",ExpressionUUID->"6088667e-e882-412c-a397-e7f48b69e52d"],
Cell[CellGroupData[{
Cell[51019, 1403, 270, 4, 30, "Input",ExpressionUUID->"41579585-0b3b-4eb2-82eb-33bc9bbcf32a"],
Cell[51292, 1409, 15423, 422, 207, "Output",ExpressionUUID->"a90b53a9-ece5-429a-94e7-cb9017b56124"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[66764, 1837, 164, 3, 38, "Subsection",ExpressionUUID->"4ea0f13a-f2e4-4650-9882-9b1b3b54cfa8"],
Cell[66931, 1842, 338, 7, 35, "Text",ExpressionUUID->"d5165a78-4326-49a5-b5a3-27a0eb3ffc64"],
Cell[CellGroupData[{
Cell[67294, 1853, 270, 4, 30, "Input",ExpressionUUID->"ddbaf583-4b7f-4731-8888-5c15ea3db113"],
Cell[67567, 1859, 28245, 735, 455, "Output",ExpressionUUID->"259a890f-77d5-4aea-a25e-98af5e63357a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[95861, 2600, 187, 3, 38, "Subsection",ExpressionUUID->"84a6f4a0-1c59-4314-877f-5ee84ddbed02"],
Cell[CellGroupData[{
Cell[96073, 2607, 272, 4, 30, "Input",ExpressionUUID->"d3f67140-3d15-460d-986d-ab1c36d30944"],
Cell[96348, 2613, 45023, 1120, 833, "Output",ExpressionUUID->"aa42cfd2-904c-404c-b51a-c9dae1814268"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[141420, 3739, 187, 3, 38, "Subsection",ExpressionUUID->"8d0cda27-289e-4c97-ac19-4e89a029b380"],
Cell[CellGroupData[{
Cell[141632, 3746, 268, 4, 30, "Input",ExpressionUUID->"b41f964b-20e0-46b8-9a08-3480b10c4903"],
Cell[141903, 3752, 66617, 1606, 1471, "Output",ExpressionUUID->"7481daad-b0c3-446e-b075-5222583b9e24"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[208569, 5364, 187, 3, 38, "Subsection",ExpressionUUID->"50cee600-2fd8-42ef-aee5-4e742d3fc35b"],
Cell[CellGroupData[{
Cell[208781, 5371, 268, 4, 30, "Input",ExpressionUUID->"14e6c986-ca41-41ca-96a6-406973becca0"],
Cell[209052, 5377, 92045, 2152, 2364, "Output",ExpressionUUID->"f1dff8c5-9093-4254-80d9-43fc548c621c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[301146, 7535, 189, 3, 38, "Subsection",ExpressionUUID->"31db153b-56e8-4f5c-8a9b-a9e9595817bf"],
Cell[CellGroupData[{
Cell[301360, 7542, 268, 4, 30, "Input",ExpressionUUID->"c8d759dc-747e-424e-8564-1af51b1dea67"],
Cell[301631, 7548, 123339, 2814, 4542, "Output",ExpressionUUID->"2b966534-81f5-4a2c-a3df-5c601931c96f"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


